Towards a general subtraction formula for NNLO QCD corrections to processes at hadron colliders: final states with quarks and gluons

We describe the calculation of integrated subtraction terms in the nested soft-collinear subtraction scheme for hadron collider processes with quarks and gluons, thereby extending the results presented in Ref.$~$[1]. Although this extension eventually proves to be straightforward, it requires a more careful treatment of certain collinear limits to achieve a compact and physically-transparent final result. We also show that the cancellation of infrared divergences can be organized in such a way that, once soft contributions are removed, it occurs independently for each of the external partons. We consider these results to be important stepping stones on the way to deriving finite remainders of the integrated subtraction terms for fully-general hadron collider processes in the context of the nested soft-collinear subtraction scheme.

==> anc/FinalResult.m <==
(* ::Package:: *)

(*
Ancillary file "FinalResult.m" for the article

"Towards a general subtraction formula for NNLO QCD corrections to processes at hadron colliders: final states with quarks and gluons"

Authors: Federica Devoto, Kirill Melnikov, Raoul R\[ODoubleDot]ntsch, Chiara Signorile-Signorile, Davide Maria Tagliabue, Matteo Tresoldi

TIF-UNIMI-2025-8, TTP25-006, P3H-25-017, MPP-2025-40, SLAC-PUB-250317

We provide the functions listed in Table 1 using the names in the fourth column of this table and collect them in the same
order in which they are written in Table 1.
*)

(*----------------------------------------------------------------------
                        Integrals in spin-correlations                        
----------------------------------------------------------------------*)

\[Gamma]gPerp := (-(2/3))*(CA - 2*nf*TR)

\[Gamma]gPerpR := (-(1/3))*(CA - 2*nf*TR)

\[Delta]zero := CA*(-(131/72) + Pi^2/6 + (11*Log[2])/6) + 
     nf*TR*(23/36 - (2*Log[2])/3)
     
\[Delta]Perpzero := (CA - 2*nf*TR)*(13/36 - Log[2]/3)

(*----------------------------------------------------------------------
                             Splitting functions                              
----------------------------------------------------------------------*)

PggNLO[z_, En_] := 2*((11*CA)/6 - (2*nf*TR)/3)*delta[1 - z]*
      Log[(2*En)/\[Mu]] + 4*CA*(D1[z] + D0[z]*Log[(2*En)/\[Mu]] + 
       (-2 + 1/z + (1 - z)*z)*(Log[1 - z] + Log[(2*En)/\[Mu]]))  
              
PqqNLO[z_, En_] := 4*CF*((1 - z)/4 + D1[z] + (D0[z] + (3/4)*delta[1 - z])*
       Log[(2*En)/\[Mu]] - (1/2)*(1 + z)*(Log[1 - z] + Log[(2*En)/\[Mu]]))
       
PggW[z_, En_] := 2*CA*(D1[z] + Log[Emax/En]*(-D0[z] + (1/2)*delta[1 - z]*
         Log[Emax/En]) - (-2 + 1/z + (1 - z)*z)*(Log[Emax/En] - Log[1 - z]))
         
PqqW[z_, En_] := 2*CF*(D1[z] + Log[Emax/En]*(-D0[z] + (1/2)*delta[1 - z]*
         Log[Emax/En]) + (1/2)*(1 + z)*(Log[Emax/En] - Log[1 - z]))

PggNNLO[z_, En_] := nf^2*TR^2*delta[1 - z]*(-(260/81) + (2*Pi^2)/27 + 
       (40*Log[2])/27 + (19*Log[2]^2)/9 + (80/27 + (8*Log[2])/3)*
        Log[En/\[Mu]]) + CA*nf*TR*
      ((2*Pi^2*(-3 + 4*z - 5*z^2 + 3*z^3 - 3*z*D0[z]))/(9*z) - 
       (-263 + 298*z - 248*z^2 + 281*z^3 - 68*z*D0[z] + 120*z*D1[z] - 
         72*z*D2[z])/(27*z) + (8*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[2]^2)/
        (3*z) + ((-92 + 116*z - 79*z^2 + 92*z^3)*Log[1 - z])/(9*z) - 
       (8*(-1 + 2*z - z^2 + z^3)*Log[1 - z]^2)/(3*z) + 
       ((-1 - 9*z + 16*z^2)/(9*(-1 + z)) + (16*(1 - z + z^2)^2*Log[1 - z])/
          (3*(-1 + z)*z))*Log[z] + (-1 - z)*Log[z]^2 + 
       Log[2]*((4*(-23 + 26*z - 19*z^2 + 23*z^3 - 7*z*D0[z]))/(9*z) + 
         (8*(2 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)*Log[z])/(3*(-1 + z)*z)) + 
       ((4*(-23 + 29*z - 19*z^2 + 23*z^3 - 10*z*D0[z]))/(9*z) + 
         (16*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[2])/(3*z) + 
         (8*(2 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)*Log[z])/(3*(-1 + z)*z))*
        Log[En/\[Mu]] + (8*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[En/\[Mu]]^2)/
        (3*z) + (8/3)*(1 + z)*PolyLog[2, z] + delta[1 - z]*
        (7595/324 + Pi^2*(1/24 - Log[2]/9) - (83*Log[2])/6 - 
         (91*Log[2]^2)/18 + (64*Log[2]^3)/9 + (-(83/27) + (8*Pi^2)/9 - 
           (4*Log[2])/3 + 4*Log[2]^2)*Log[Emax/\[Mu]] + 
         (-(20/9) - (8*Log[2])/3)*Log[Emax/\[Mu]]^2 + 
         (-(674/27) + (4*Pi^2)/9 - (40*Log[2])/3 + 4*Log[2]^2)*
          Log[En/\[Mu]] + (20/9 + (8*Log[2])/3)*Log[En/\[Mu]]^2 - 
         (65*Zeta[3])/6)) + CF*nf*TR*
      (-((2*(-1 + z)*(103 + 631*z + 211*z^2))/(27*z)) - 
       (4*(-1 + z)*(4 + 7*z + 4*z^2)*Log[1 - z]^2)/(3*z) + 
       Pi^2*((4*(-2 - 3*z - 3*z^2 + 2*z^3))/(9*z) + (8/3)*(1 + z)*Log[2] + 
         (8/3)*(1 + z)*Log[1 - z]) + (2*(1 + 3*z) - 8*(1 + z)*Log[1 - z]^2)*
        Log[z] + (1/2)*(-5 - 11*z)*Log[z]^2 + (1/3)*(1 + z)*Log[z]^3 + 
       Log[2]^2*(-((4*(-1 + z)*(4 + 7*z + 4*z^2))/(3*z)) + 
         8*(1 + z)*Log[z]) + (-((4*(-1 + z)*(4 + 7*z + 4*z^2))/(3*z)) + 
         8*(1 + z)*Log[z])*Log[En/\[Mu]]^2 + 4*(1 + 3*z)*PolyLog[2, z] + 
       Log[1 - z]*((4*(-1 + z)*(20 + 77*z + 38*z^2))/(9*z) - 
         16*(1 + z)*PolyLog[2, z]) + 
       Log[2]*((4*(-1 + z)*(20 + 77*z + 38*z^2))/(9*z) - 
         (8*(-1 + z)*(4 + 7*z + 4*z^2)*Log[1 - z])/(3*z) - 
         4*(1 + 3*z)*Log[z] + 4*(1 + z)*Log[z]^2 - 16*(1 + z)*
          PolyLog[2, z]) + Log[En/\[Mu]]*((8/3)*Pi^2*(1 + z) + 
         (4*(-1 + z)*(20 + 77*z + 38*z^2))/(9*z) - 
         (8*(-1 + z)*(4 + 7*z + 4*z^2)*Log[1 - z])/(3*z) - 
         4*(1 + 3*z)*Log[z] + 4*(1 + z)*Log[z]^2 + 
         Log[2]*(-((8*(-1 + z)*(4 + 7*z + 4*z^2))/(3*z)) + 
           16*(1 + z)*Log[z]) - 16*(1 + z)*PolyLog[2, z]) - 
       16*(1 + z)*PolyLog[3, 1 - z] - 8*(1 + z)*PolyLog[3, z] + 
       8*(1 + z)*Zeta[3]) + CA^2*((2*(-55 + 58*z - 47*z^2 + 55*z^3)*
         Log[1 - z]^2)/(3*z) - (8*(-1 + 2*z - z^2 + z^3)*Log[1 - z]^3)/z - 
       ((-9 - 2*z + 9*z^2 + 2*z^3 + 7*z^4)*Log[z]^3)/(3*(-1 + z)*(1 + z)) + 
       Log[2]^2*((2*(-33 + 14*z - 25*z^2 + 33*z^3 + 11*z*D0[z] + 24*z*D1[z]))/
          (3*z) - (16*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/z + 
         (8*(1 + 3*z^2 - 4*z^3 + z^4)*Log[z])/((-1 + z)*z)) + 
       Log[z]^2*((9*(1 - z + z^2)^2*Log[1 - z])/((-1 + z)*z) + 
         (-176 - 275*z - 258*z^2 - 291*z^3 - 132*z^4 + 12*Log[1 + z] + 
           24*z*Log[1 + z] + 36*z^2*Log[1 + z] + 24*z^3*Log[1 + z] + 
           12*z^4*Log[1 + z])/(12*z*(1 + z))) + 
       Pi^2*((2*(-4 - z - 8*z^2 - 6*z^3 + 6*z^4 - 5*z*D0[z] - 5*z^2*D0[z])*
           Log[2])/(3*z*(1 + z)) + (2*(-4 - z - 8*z^2 - 6*z^3 + 6*z^4)*
           Log[1 - z])/(3*z*(1 + z)) - (4*(1 - 2*z + z^2 + 2*z^3 - z^4 + 
            2*z^5)*Log[z])/(3*(-1 + z)*z*(1 + z)) + (1/(18*z*(1 + z)))*
          (33 - 131*z - 133*z^2 - 134*z^3 - 165*z^4 + 33*z*D0[z] + 
           33*z^2*D0[z] - 60*z*D1[z] - 60*z^2*D1[z] + 18*Log[1 + z] + 
           36*z*Log[1 + z] + 54*z^2*Log[1 + z] + 36*z^3*Log[1 + z] + 
           18*z^4*Log[1 + z])) + 
       ((2*(-33 + 14*z - 25*z^2 + 33*z^3 + 11*z*D0[z] + 24*z*D1[z]))/(3*z) - 
         (16*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/z + 
         (8*(1 + 3*z^2 - 4*z^3 + z^4)*Log[z])/((-1 + z)*z))*Log[En/\[Mu]]^2 + 
       (2*(55 + 25*z + 49*z^2 + 33*z^3)*PolyLog[2, z])/(3*z) + 
       Log[2]*((16*(-1 + z)*(11 + 2*z + 11*z^2)*Log[1 - z])/(3*z) - 
         (24*(-1 + 2*z - z^2 + z^3)*Log[1 - z]^2)/z + 
         (4*(2 + z + 4*z^2 - z^3 - 4*z^4 + z^5)*Log[z]^2)/
          ((-1 + z)*z*(1 + z)) + Log[z]*((8*(1 - z + z^2)^2*Log[1 - z])/
            ((-1 + z)*z) + (2*(22 + 59*z - 29*z^2 - 15*z^3 - 15*z^4 - 
              66*z^5 - 12*Log[1 + z] - 12*z*Log[1 + z] - 12*z^2*Log[1 + z] + 
              12*z^3*Log[1 + z] + 12*z^4*Log[1 + z] + 12*z^5*Log[1 + z]))/
            (3*(-1 + z)*z*(1 + z))) + (1/(9*z*(1 + z)))*
          (262 - 15*z - 128*z^2 - 113*z^3 - 262*z^4 + 128*z*D0[z] + 
           128*z^2*D0[z] + 216*z*D2[z] + 216*z^2*D2[z] + 72*PolyLog[2, -z] + 
           144*z*PolyLog[2, -z] + 216*z^2*PolyLog[2, -z] + 
           144*z^3*PolyLog[2, -z] + 72*z^4*PolyLog[2, -z]) + 
         32*(1 + z)*PolyLog[2, z]) + Log[En/\[Mu]]*
        ((2*Pi^2*(-4 - z - 8*z^2 - 6*z^3 + 6*z^4 - 5*z*D0[z] - 5*z^2*D0[z]))/
          (3*z*(1 + z)) + (16*(-1 + z)*(11 + 2*z + 11*z^2)*Log[1 - z])/
          (3*z) - (24*(-1 + 2*z - z^2 + z^3)*Log[1 - z]^2)/z + 
         (4*(2 + z + 4*z^2 - z^3 - 4*z^4 + z^5)*Log[z]^2)/
          ((-1 + z)*z*(1 + z)) + Log[2]*
          ((4*(-33 + 14*z - 25*z^2 + 33*z^3 + 11*z*D0[z] + 24*z*D1[z]))/
            (3*z) - (32*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/z + 
           (16*(1 + 3*z^2 - 4*z^3 + z^4)*Log[z])/((-1 + z)*z)) + 
         Log[z]*((8*(1 - z + z^2)^2*Log[1 - z])/((-1 + z)*z) + 
           (2*(22 + 59*z - 29*z^2 - 15*z^3 - 15*z^4 - 66*z^5 - 
              12*Log[1 + z] - 12*z*Log[1 + z] - 12*z^2*Log[1 + z] + 
              12*z^3*Log[1 + z] + 12*z^4*Log[1 + z] + 12*z^5*Log[1 + z]))/
            (3*(-1 + z)*z*(1 + z))) + (1/(9*z*(1 + z)))*
          (268 - 33*z - 134*z^2 - 101*z^3 - 268*z^4 + 134*z*D0[z] + 
           134*z^2*D0[z] + 216*z*D2[z] + 216*z^2*D2[z] + 72*PolyLog[2, -z] + 
           144*z*PolyLog[2, -z] + 216*z^2*PolyLog[2, -z] + 
           144*z^3*PolyLog[2, -z] + 72*z^4*PolyLog[2, -z]) + 
         32*(1 + z)*PolyLog[2, z]) + Log[1 - z]*
        ((536 - 66*z - 265*z^2 - 199*z^3 - 536*z^4 + 144*PolyLog[2, -z] + 
           288*z*PolyLog[2, -z] + 432*z^2*PolyLog[2, -z] + 
           288*z^3*PolyLog[2, -z] + 144*z^4*PolyLog[2, -z])/(18*z*(1 + z)) + 
         32*(1 + z)*PolyLog[2, z]) + 
       Log[z]*(-(((1 + 14*z + 3*z^2 - 18*z^3 + z^4)*Log[1 - z]^2)/
           ((-1 + z)*z)) + (1/(3*(-1 + z)*z*(1 + z)))*2*Log[1 - z]*
          (-33 + 34*z - 23*z^2 - 23*z^3 + 34*z^4 - 33*z^5 - 12*Log[1 + z] - 
           12*z*Log[1 + z] - 12*z^2*Log[1 + z] + 12*z^3*Log[1 + z] + 
           12*z^4*Log[1 + z] + 12*z^5*Log[1 + z]) + 
         (1/(36*(-1 + z)*z*(1 + z)))*(1120 + 785*z + 373*z^2 - 261*z^3 - 
           1505*z^4 - 536*z^5 - 528*Log[1 + z] - 576*z*Log[1 + z] - 
           48*z^2*Log[1 + z] + 48*z^3*Log[1 + z] + 576*z^4*Log[1 + z] + 
           528*z^5*Log[1 + z] - 216*Log[1 + z]^2 - 216*z*Log[1 + z]^2 - 
           216*z^2*Log[1 + z]^2 + 216*z^3*Log[1 + z]^2 + 
           216*z^4*Log[1 + z]^2 + 216*z^5*Log[1 + z]^2 + 216*PolyLog[2, -z] - 
           72*z*PolyLog[2, -z] + 216*z^2*PolyLog[2, -z] + 
           72*z^3*PolyLog[2, -z] - 216*z^4*PolyLog[2, -z] + 
           72*z^5*PolyLog[2, -z]) - (2*(1 + z + z^2)^2*PolyLog[2, z])/
          (z*(1 + z))) - (8*(1 - 2*z - 5*z^2 - 2*z^3 + z^4)*
         PolyLog[3, 1 - z])/(z*(1 + z)) + 
       (2*(-1 - 15*z - 9*z^2 + 15*z^3 + 9*z^4 + 7*z^5)*PolyLog[3, z])/
        ((-1 + z)*z*(1 + z)) - (1/(27*(-1 + z)*z*(1 + z)))*
        (-2059 + 1658*z + 636*z^2 + 374*z^3 + 1423*z^4 - 2032*z^5 - 
         208*z*D0[z] + 208*z^3*D0[z] + 402*z*D1[z] - 402*z^3*D1[z] - 
         198*z*D2[z] + 198*z^3*D2[z] + 216*z*D3[z] - 216*z^3*D3[z] - 
         54*Log[1 + z]^3 - 54*z*Log[1 + z]^3 - 54*z^2*Log[1 + z]^3 + 
         54*z^3*Log[1 + z]^3 + 54*z^4*Log[1 + z]^3 + 54*z^5*Log[1 + z]^3 + 
         396*PolyLog[2, -z] + 432*z*PolyLog[2, -z] + 36*z^2*PolyLog[2, -z] - 
         36*z^3*PolyLog[2, -z] - 432*z^4*PolyLog[2, -z] - 
         396*z^5*PolyLog[2, -z] + 702*PolyLog[3, -z] + 270*z*PolyLog[3, -z] + 
         702*z^2*PolyLog[3, -z] - 270*z^3*PolyLog[3, -z] - 
         702*z^4*PolyLog[3, -z] - 270*z^5*PolyLog[3, -z] + 
         324*PolyLog[3, z/(1 + z)] + 324*z*PolyLog[3, z/(1 + z)] + 
         324*z^2*PolyLog[3, z/(1 + z)] - 324*z^3*PolyLog[3, z/(1 + z)] - 
         324*z^4*PolyLog[3, z/(1 + z)] - 324*z^5*PolyLog[3, z/(1 + z)] + 
         108*PolyLog[3, 1 - z^2] + 108*z*PolyLog[3, 1 - z^2] + 
         108*z^2*PolyLog[3, 1 - z^2] - 108*z^3*PolyLog[3, 1 - z^2] - 
         108*z^4*PolyLog[3, 1 - z^2] - 108*z^5*PolyLog[3, 1 - z^2]) - 
       ((32 - 83*z - 9*z^2 + 58*z^3 - 16*z^4 + 42*z^5 + 25*z*D0[z] - 
          25*z^3*D0[z])*Zeta[3])/((-1 + z)*z*(1 + z)) + 
       delta[1 - z]*((179*Pi^4)/1440 + (115*Log[2]^2)/16 - (176*Log[2]^3)/9 - 
         Log[2]^4/12 + Pi^2*(-(59/432) + (11*Log[2])/36 - (9*Log[2]^2)/4) + 
         (64/9 - Pi^2/3 + (22*Log[2])/3)*Log[Emax/\[Mu]]^2 + 
         (-(64/9) - Pi^2 - (22*Log[2])/3)*Log[En/\[Mu]]^2 + 
         (1/324)*(-15653 - 648*PolyLog[4, 1/2]) + (715*Zeta[3])/24 + 
         Log[Emax/\[Mu]]*(383/54 + Pi^2*(-(22/9) - (2*Log[2])/3) + Log[2]/3 - 
           11*Log[2]^2 + (11*Zeta[3])/2) + Log[En/\[Mu]]*
          (2629/54 + Pi^2*(-(11/9) - (10*Log[2])/3) + (119*Log[2])/6 - 
           11*Log[2]^2 + 9*Zeta[3]) + Log[2]*(1177/54 + (83*Zeta[3])/4)))
                
PqqNNLO[z_, En_] := CF*nf*TR*((Pi^2*(-1 + 5*z^2 + 6*D0[z] - 6*z*D0[z]))/
        (9*(-1 + z)) + (1/27)*(-67 - 19*z + 68*D0[z] - 120*D1[z] + 
         72*D2[z]) - (4/3)*(1 + z - 2*D0[z])*Log[2]^2 + 
       (8/9)*(1 + 4*z)*Log[1 - z] - (4/3)*(1 + z)*Log[1 - z]^2 - 
       ((-7 + 6*z + 5*z^2)*Log[z])/(9*(-1 + z)) + ((1 + z^2)*Log[z]^2)/
        (2*(-1 + z)) + Log[2]*((4/9)*(-1 + 8*z - 7*D0[z] + 12*D1[z]) - 
         (8/3)*(1 + z)*Log[1 - z] + (4*(1 + z^2)*Log[z])/(3*(-1 + z))) + 
       ((8/9)*(1 + 4*z - 5*D0[z] + 6*D1[z]) - (8/3)*(1 + z - 2*D0[z])*
          Log[2] - (8/3)*(1 + z)*Log[1 - z] + (4*(1 + z^2)*Log[z])/
          (3*(-1 + z)))*Log[En/\[Mu]] - (4/3)*(1 + z - 2*D0[z])*
        Log[En/\[Mu]]^2 - (4*(1 + z^2)*PolyLog[2, z])/(3*(-1 + z)) + 
       delta[1 - z]*(1289/108 + Pi^2*(61/216 - (5*Log[2])/9) - 
         (445*Log[2])/54 + (50*Log[2]^2)/9 + (64*Log[2]^3)/9 + 
         (-(83/27) + (8*Pi^2)/9 - (4*Log[2])/3 + 4*Log[2]^2)*
          Log[Emax/\[Mu]] + (-(20/9) - (8*Log[2])/3)*Log[Emax/\[Mu]]^2 + 
         (-(124/9) - (4*Pi^2)/9 + (4*Log[2])/3 + 4*Log[2]^2)*Log[En/\[Mu]] + 
         (38/9 + (8*Log[2])/3)*Log[En/\[Mu]]^2 - (11*Zeta[3])/2)) + 
     CA*CF*((1/108)*(563 + 197*z - 832*D0[z] + 1608*D1[z] - 792*D2[z]) + 
       (11/3)*(1 + z - 2*D0[z])*Log[2]^2 + (11/3)*(1 + z)*Log[1 - z]^2 + 
       Pi^2*(-((-29 + 55*z^2 + 66*D0[z] - 66*z*D0[z] - 24*D1[z] + 24*z*D1[z])/
           (36*(-1 + z))) - (2*(1 - D0[z] + z*D0[z])*Log[2])/(3*(-1 + z)) - 
         (2*Log[1 - z])/(3*(-1 + z))) + (-((2 + 11*z^2)/(8*(-1 + z))) + 
         ((1 + z^2)*Log[1 - z])/(4*(-1 + z)))*Log[z]^2 + 
       (11/3)*(1 + z - 2*D0[z])*Log[En/\[Mu]]^2 + 
       (-1 + z)*PolyLog[2, 1 - z] + ((7 - 6*z + 25*z^2)*PolyLog[2, z])/
        (6*(-1 + z)) + Log[z]*((-20 + 57*z + 49*z^2)/(36*(-1 + z)) + 
         (1/2)*(-1 + z)*Log[1 - z] + (2*(1 + z^2)*Log[1 - z]^2)/(-1 + z) + 
         ((1 + z^2)*PolyLog[2, z])/(2*(-1 + z))) + 
       Log[1 - z]*((1/18)*(-104 - 173*z) + (3*(1 + z^2)*PolyLog[2, 1 - z])/
          (-1 + z) + (2*(1 + z^2)*PolyLog[2, z])/(-1 + z)) + 
       Log[2]*((1/9)*(-46 - 91*z + 128*D0[z] - 132*D1[z]) + 
         (22/3)*(1 + z)*Log[1 - z] + (-((2 + 11*z^2)/(3*(-1 + z))) + 
           (2*(1 + z^2)*Log[1 - z])/(-1 + z))*Log[z] + 
         (4*(1 + z^2)*PolyLog[2, 1 - z])/(-1 + z) + 
         (2*(1 + z^2)*PolyLog[2, z])/(-1 + z)) + Log[En/\[Mu]]*
        (-((2*Pi^2*(1 - D0[z] + z*D0[z]))/(3*(-1 + z))) + 
         (1/9)*(-52 - 91*z + 134*D0[z] - 132*D1[z]) + 
         (22/3)*(1 + z - 2*D0[z])*Log[2] + (22/3)*(1 + z)*Log[1 - z] + 
         (-((2 + 11*z^2)/(3*(-1 + z))) + (2*(1 + z^2)*Log[1 - z])/(-1 + z))*
          Log[z] + (4*(1 + z^2)*PolyLog[2, 1 - z])/(-1 + z) + 
         (2*(1 + z^2)*PolyLog[2, z])/(-1 + z)) + 
       (2*(1 + z^2)*PolyLog[3, 1 - z])/(-1 + z) - ((1 + z^2)*PolyLog[3, z])/
        (2*(-1 + z)) - ((-5 + 4*z^2 + 9*D0[z] - 9*z*D0[z])*Zeta[3])/
        (-1 + z) + delta[1 - z]*((211*Pi^4)/1440 - (217*Log[2]^2)/36 - 
         (176*Log[2]^3)/9 - Log[2]^4/12 + Pi^2*(-(103/432) + (19*Log[2])/36 - 
           (11*Log[2]^2)/12) + (64/9 - Pi^2/3 + (22*Log[2])/3)*
          Log[Emax/\[Mu]]^2 + (-(227/18) + Pi^2/3 - (22*Log[2])/3)*
          Log[En/\[Mu]]^2 + (1/36)*(-1561 - 72*PolyLog[4, 1/2]) + 
         Log[En/\[Mu]]*(263/6 + Pi^2*(-(7/9) - (2*Log[2])/3) - Log[2]/3 - 
           11*Log[2]^2 - 7*Zeta[3]) + (217*Zeta[3])/8 + 
         Log[2]*(523/27 + (19*Zeta[3])/4) + Log[Emax/\[Mu]]*
          (383/54 + Pi^2*(-(22/9) - (2*Log[2])/3) + Log[2]/3 - 11*Log[2]^2 + 
           (11*Zeta[3])/2))) + CF^2*(-9 + 8*z + 8*D3[z] + 
       2*(-1 + z)*Log[1 - z]^2 - 4*(1 + z)*Log[1 - z]^3 + 
       (z/2 + (4*(1 + z^2)*Log[1 - z])/(-1 + z))*Log[z]^2 - 
       ((15 + 13*z^2)*Log[z]^3)/(12*(-1 + z)) + 
       Pi^2*((1/3)*(3 - 3*z - 8*D1[z]) + (2/3)*(3 + 3*z - 4*D0[z])*Log[2] + 
         2*(1 + z)*Log[1 - z] - (4*(1 + z^2)*Log[z])/(3*(-1 + z))) + 
       Log[2]^2*(-2*(5 + z - 6*D0[z] - 8*D1[z]) - 8*(1 + z)*Log[1 - z] + 
         (2*(1 + 3*z^2)*Log[z])/(-1 + z)) + (-2*(5 + z - 6*D0[z] - 8*D1[z]) - 
         8*(1 + z)*Log[1 - z] + (2*(1 + 3*z^2)*Log[z])/(-1 + z))*
        Log[En/\[Mu]]^2 + (1 - z)*PolyLog[2, 1 - z] + 
       2*(-1 + z)*PolyLog[2, z] + Log[2]*(9 - 7*z + 12*D1[z] + 24*D2[z] - 
         2*(5 + z)*Log[1 - z] - 12*(1 + z)*Log[1 - z]^2 + 
         (-((4*(1 + z + z^2))/(-1 + z)) + (4*(1 + z^2)*Log[1 - z])/(-1 + z))*
          Log[z] + ((1 + 3*z^2)*Log[z]^2)/(-1 + z) - 
         (4*(1 + z^2)*PolyLog[2, 1 - z])/(-1 + z) - 
         4*(1 + z)*PolyLog[2, z]) + Log[En/\[Mu]]*
        (9 - 7*z + (2/3)*Pi^2*(3 + 3*z - 4*D0[z]) + 12*D1[z] + 24*D2[z] - 
         2*(5 + z)*Log[1 - z] - 12*(1 + z)*Log[1 - z]^2 + 
         (-((4*(1 + z + z^2))/(-1 + z)) + (4*(1 + z^2)*Log[1 - z])/(-1 + z))*
          Log[z] + ((1 + 3*z^2)*Log[z]^2)/(-1 + z) + 
         Log[2]*(-4*(5 + z - 6*D0[z] - 8*D1[z]) - 16*(1 + z)*Log[1 - z] + 
           (4*(1 + 3*z^2)*Log[z])/(-1 + z)) - (4*(1 + z^2)*PolyLog[2, 1 - z])/
          (-1 + z) - 4*(1 + z)*PolyLog[2, z]) + 
       Log[1 - z]*((-(3/2))*(-4 + 3*z) - (3*(1 + z^2)*PolyLog[2, 1 - z])/
          (-1 + z) - 4*(1 + z)*PolyLog[2, z]) + 
       Log[z]*((1/2)*(5 - 9*z) - ((5 + 2*z + 5*z^2)*Log[1 - z])/(-1 + z) - 
         ((-3 + 5*z^2)*Log[1 - z]^2)/(2*(-1 + z)) - 
         (2*(1 + z^2)*PolyLog[2, z])/(-1 + z)) - 
       ((-5 + 3*z^2)*PolyLog[3, 1 - z])/(-1 + z) + 
       (2*(5 + 3*z^2)*PolyLog[3, z])/(-1 + z) - 
       (2*(1 + 7*z^2 + 8*D0[z] - 8*z*D0[z])*Zeta[3])/(-1 + z) + 
       delta[1 - z]*(-(Pi^4/45) + (135*Log[2]^2)/16 - (4/3)*Pi^2*Log[2]^2 + 
         (9/2 - (4*Pi^2)/3)*Log[En/\[Mu]]^2 + 16*Log[2]*Zeta[3] + 
         Log[En/\[Mu]]*((27*Log[2])/2 - (8/3)*Pi^2*Log[2] + 16*Zeta[3])))

(*----------------------------------------------------------------------
                               Elastic functions                              
----------------------------------------------------------------------*)

\[Gamma]WgTOgg[En_] := CA*(203/72 + Log[Emax/En]*(11/6 + Log[Emax/En]))

\[Gamma]WqTOqg[En_] := CF*(121/36 + Log[Emax/En]*(17/6 + Log[Emax/En]))
                           
DgISR[En_] := nf^2*TR^2*(260/81 - (19*Log[2]^2)/9 + (-(40/27) - (8*Log[2])/3)*
        Log[En/\[Mu]]) + CA^2*(4411/162 + (11/36 + (11*Pi^2)/18)*Log[2] - 
       (2299*Log[2]^2)/144 + (-(64/9) + Pi^2/3 - (22*Log[2])/3)*
        Log[Emax/En]^2 + (-(352/27) + (11*Pi^2)/6 - (121*Log[2])/6)*
        Log[En/\[Mu]] + Log[Emax/En]*(802/27 + (1/3 - (2*Pi^2)/3)*Log[2] - 
         11*Log[2]^2 + (-(128/9) + (2*Pi^2)/3 - (44*Log[2])/3)*
          Log[En/\[Mu]] - 16*Zeta[3]) - (44*Zeta[3])/3) + 
     CA*nf*TR*(-(1517/81) + (-(1/9) - (2*Pi^2)/9)*Log[2] + 
       (209*Log[2]^2)/18 + (20/9 + (8*Log[2])/3)*Log[Emax/En]^2 + 
       (238/27 - (2*Pi^2)/3 + (44*Log[2])/3)*Log[En/\[Mu]] + 
       Log[Emax/En]*(-(260/27) + 4*Log[2]^2 + (40/9 + (16*Log[2])/3)*
          Log[En/\[Mu]]) + (16*Zeta[3])/3)
          
DqISR[En_] := CF^2*((-(63/16))*Log[2]^2 - (9/2)*Log[2]*Log[En/\[Mu]]) + 
     CF*nf*TR*(-(65/9) + 3*Log[2]^2 + (20/9 + (8*Log[2])/3)*Log[Emax/En]^2 + 
       (10/3 + 4*Log[2])*Log[En/\[Mu]] + Log[Emax/En]*
        (-(260/27) + 4*Log[2]^2 + (40/9 + (16*Log[2])/3)*Log[En/\[Mu]])) + 
     CA*CF*(401/18 + (1/4 + Pi^2/2)*Log[2] - (33*Log[2]^2)/4 + 
       (-(64/9) + Pi^2/3 - (22*Log[2])/3)*Log[Emax/En]^2 + 
       (-(32/3) + (3*Pi^2)/2 - 11*Log[2])*Log[En/\[Mu]] + 
       Log[Emax/En]*(802/27 + (1/3 - (2*Pi^2)/3)*Log[2] - 11*Log[2]^2 + 
         (-(128/9) + (2*Pi^2)/3 - (44*Log[2])/3)*Log[En/\[Mu]] - 
         16*Zeta[3]) - 12*Zeta[3])

DgFSR[En_] := nf^2*TR^2*(-(251/54) + (2*Pi^2)/27 + (40*Log[2])/27 + 
       (40/27)*Log[En/\[Mu]]) + CA*nf*TR*(10315/324 - (7*Pi^2)/24 + 
       (-(233/18) - Pi^2/3)*Log[2] + (59*Log[2]^2)/9 + (64*Log[2]^3)/9 + 
       (-(343/27) + (8*Pi^2)/9 - (4*Log[2])/3 + 8*Log[2]^2)*Log[Emax/En] + 
       (-(149/9) + (2*Pi^2)/3 + 8*Log[2]^2)*Log[En/\[Mu]] - (31*Zeta[3])/2) + 
     CF*nf*TR*(-(27/4) + (59*Pi^2)/108 + 2*Log[2] + (2/9)*Pi^2*Log[Emax/En] + 
       2*Log[En/\[Mu]] + (20*Zeta[3])/3) + 
     CA^2*(-(40201/648) + (259*Pi^2)/432 + (47*Pi^4)/160 + 
       (-(79/9) - (11*Pi^2)/12)*Log[2]^2 - (176*Log[2]^3)/9 - Log[2]^4/12 - 
       2*PolyLog[4, 1/2] + Log[Emax/En]*(1987/54 - (22*Pi^2)/9 + 
         (2/3 - (4*Pi^2)/3)*Log[2] - 22*Log[2]^2 - (21*Zeta[3])/2) + 
       Log[En/\[Mu]]*(1010/27 - (11*Pi^2)/6 - (4/3)*Pi^2*Log[2] - 
         22*Log[2]^2 - (15*Zeta[3])/2) + Log[2]*(1901/108 + (11*Pi^2)/12 - 
         (5*Zeta[3])/4) + (583*Zeta[3])/24)
                           
DqFSR[En_] := CF*nf*TR*((65/18 - Pi^2)*Log[2] + (59*Log[2]^2)/9 - 
       (8*Log[2]^3)/9 + (13/27 - (4*Log[2])/3)*Log[Emax/En] + 
       ((4/27)*(-89 + 6*Pi^2) + 8*Log[2]^2)*Log[(2*Emax)/\[Mu]] + 
       (1/216)*(3583 - 7*Pi^2 - 2196*Zeta[3])) + 
     CF^2*(-(271/32) - (59*Pi^2)/108 + (2*Pi^4)/9 + Log[(2*Emax)/\[Mu]]*
        (-(3/4) + Pi^2 - 12*Zeta[3]) + (9*Zeta[3])/2 + 
       Log[Emax/En]*(3/4 - (5*Pi^2)/9 + 12*Zeta[3])) + 
     CA*CF*((-(79/9) + (5*Pi^2)/12)*Log[2]^2 + (22*Log[2]^3)/9 - 
       Log[2]^4/12 - 2*PolyLog[4, 1/2] + Log[Emax/En]*(-(221/108) + Pi^2/2 + 
         (2*Log[2])/3 - 15*Zeta[3]) + (1/36)*Log[2]*(-713 + 99*Pi^2 + 
         225*Zeta[3]) + (-228825 + 6430*Pi^2 + 309*Pi^4 + 88380*Zeta[3])/
        4320 + Log[(2*Emax)/\[Mu]]*((-(4/3))*Pi^2*Log[2] - 22*Log[2]^2 + 
         (1/108)*(4195 - 318*Pi^2 + 486*Zeta[3])))

(*----------------------------------------------------------------------
                         Double-soft finite remainders                        
----------------------------------------------------------------------*)

SggT2fin[i_, j_] := CA*(649/162 - (263*Pi^4)/1440 - 
      (11/3)*Ci3[2*\[Delta][i, j]] - 2*G[-1, 0, 0, 1, \[Eta][i, j]] + 
      (7/2)*G[0, 1, 0, 1, \[Eta][i, j]] + (-(137/36) - Pi^2/4)*Log[2]^2 - 
      (11*Log[2]^3)/9 + Log[2]^4/4 + (3/2)*Log[1 - \[Eta][i, j]]*
       Log[\[Eta][i, j]]^3 - (5/24)*Log[\[Eta][i, j]]^4 + 
      (1/12)*Pi^2*Log[1 + \[Eta][i, j]]^2 - (1/12)*Log[1 + \[Eta][i, j]]^4 + 
      (1/12)*PolyLog[2, 1 - \[Eta][i, j]] - 
      (7/4)*PolyLog[2, 1 - \[Eta][i, j]]^2 + Log[\[Eta][i, j]]^2*
       (-((7*Pi^2)/12) + (11/12)*Log[1 - \[Eta][i, j]] - 
        (7/2)*Log[1 - \[Eta][i, j]]^2 + PolyLog[2, 1 - \[Eta][i, j]]) + 
      Pi^2*(131/432 + (3/4)*PolyLog[2, 1 - \[Eta][i, j]] - 
        (1/3)*PolyLog[2, -\[Eta][i, j]]) + 2*PolyLog[2, 1 - \[Eta][i, j]]*
       PolyLog[2, -\[Eta][i, j]] + (11/6)*PolyLog[3, \[Eta][i, j]] + 
      6*PolyLog[4, 1/2] - 5*PolyLog[4, 1 - 1/\[Eta][i, j]] - 
      5*PolyLog[4, 1 - \[Eta][i, j]] + 3*PolyLog[4, \[Eta][i, j]] - 
      2*PolyLog[4, 1/(1 + \[Eta][i, j])] + PolyLog[4, 
       (1 - \[Eta][i, j])/(1 + \[Eta][i, j])] - 
      PolyLog[4, (-1 + \[Eta][i, j])/(1 + \[Eta][i, j])] - 
      (1/2)*PolyLog[4, 1 - \[Eta][i, j]^2] - (1/6)*Cot[\[Delta][i, j]]*
       Si2[2*\[Delta][i, j]] + Log[1 + \[Eta][i, j]]*
       (2*(PolyLog[3, 1 - \[Eta][i, j]] - PolyLog[3, \[Eta][i, j]]) - 
        (7*Zeta[3])/4) - (11*Zeta[3])/24 + Log[\[Eta][i, j]]*
       (-(1/6) - (11*Pi^2)/36 + (11/6)*PolyLog[2, 1 - \[Eta][i, j]] + 
        Log[1 - \[Eta][i, j]]*((7*Pi^2)/4 - (7/2)*PolyLog[2, 
            1 - \[Eta][i, j]] + 2*PolyLog[2, -\[Eta][i, j]]) - 
        2*PolyLog[3, 1 - \[Eta][i, j]] + 2*PolyLog[3, \[Eta][i, j]] + 
        2*Zeta[3]) + Log[2]*(-((11*Pi^2)/36) + 
        (1/27)*(-217 + 99*PolyLog[2, 1 - \[Eta][i, j]]) + (21*Zeta[3])/4) + 
      Log[1 - \[Eta][i, j]]*(-2*PolyLog[3, -\[Eta][i, j]] - 
        7*PolyLog[3, \[Eta][i, j]] + (11*Zeta[3])/2))

SqqbT2fin[i_, j_] := TR*(-(601/324) - (29*Pi^2)/216 + 
      (4/3)*Ci3[2*\[Delta][i, j]] + (35*Log[2]^2)/18 + (4*Log[2]^3)/9 - 
      (1/3)*Log[1 - \[Eta][i, j]]*Log[\[Eta][i, j]]^2 + 
      Log[\[Eta][i, j]]*(Pi^2/9 + 
        (1/3)*(1 - 2*PolyLog[2, 1 - \[Eta][i, j]])) + 
      Log[2]*(223/54 + Pi^2/9 - (4/3)*PolyLog[2, 1 - \[Eta][i, j]]) - 
      (1/6)*PolyLog[2, 1 - \[Eta][i, j]] - (2/3)*PolyLog[3, \[Eta][i, j]] + 
      (1/3)*Cot[\[Delta][i, j]]*Si2[2*\[Delta][i, j]] + Zeta[3]/6)


==> anc/UsefulFunctions.m <==
(* ::Package:: *)

(*
Ancillary file "UsefulFunctions.m" for the article

"Towards a general subtraction formula for NNLO QCD corrections to processes at hadron colliders: final states with quarks and gluons"

Authors: Federica Devoto, Kirill Melnikov, Raoul R\[ODoubleDot]ntsch, Chiara Signorile-Signorile, Davide Maria Tagliabue, Matteo Tresoldi

TIF-UNIMI-2025-8, TTP25-006, P3H-25-017, MPP-2025-40, SLAC-PUB-250317

We provide the functions listed in Table 2 using the names in the fourth column of this table and collect them in the same
order in which they are written in Table 2.
*)

(*----------------------------------------------------------------------
                        Integrals in spin-correlations                        
----------------------------------------------------------------------*)

\[Delta]g[\[Epsilon]_] := CA*(-(131/72) + Pi^2/6 + (11*Log[2])/6 + 
      \[Epsilon]*(-(1541/216) + (11*Pi^2)/18 - Log[2]/6 + 4*Zeta[3]) + 
      \[Epsilon]^2*(-(9607/324) + (125*Pi^2)/216 + (7*Pi^4)/45 + Log[2] + 
        (11/18)*Pi^2*Log[2] + (77*Zeta[3])/6))

\[Delta]q[\[Epsilon]_] := TR*(23/72 - Log[2]/3 + 
      \[Epsilon]*(103/108 - Pi^2/9 + Log[2]/3) + 
      \[Epsilon]^2*(373/81 - (5*Pi^2)/216 + (-(2/3) - Pi^2/9)*Log[2] - 
        (7*Zeta[3])/3))
        
\[Delta]gPerp[\[Epsilon]_] := CA*(13/36 - Log[2]/3 + 
      \[Epsilon]*(109/108 - Pi^2/9 + Log[2]/3) + 
      \[Epsilon]^2*(-(1267/162) + (53*Pi^2)/108 + (97/27 - Pi^2/9)*Log[2] + 
        (8*Log[2]^2)/9 + (8*Log[2]^3)/9 + (2*Zeta[3])/3))
        
\[Delta]qPerp[\[Epsilon]_] := TR*(-(13/36) + Log[2]/3 + 
      (-(37/27) + Pi^2/9)*\[Epsilon] + \[Epsilon]^2*
       (-(328/81) + (7*Pi^2)/108 + (-(4/3) + Pi^2/9)*Log[2] + (7*Zeta[3])/3))

(*----------------------------------------------------------------------
                        Tree-level splitting functions                        
----------------------------------------------------------------------*)

Pgg[z_, k_, En_] := CA*(-((2*(-1 + 2*z - z^2 + z^3 - z*D0[z]))/z) + 
      delta[1 - z]*(-2*Log[Emax/En] + k*\[Epsilon]*Log[Emax/En]^2 - 
        (1/3)*k^2*\[Epsilon]^2*Log[Emax/En]^3 + (1/12)*k^3*\[Epsilon]^3*
         Log[Emax/En]^4) + \[Epsilon]*(-2*k*D1[z] + 
        (2*k*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/z) + 
      \[Epsilon]^2*(k^2*D2[z] - (k^2*(-1 + 2*z - z^2 + z^3)*Log[1 - z]^2)/
         z) + \[Epsilon]^3*((-(1/3))*k^3*D3[z] + 
        (k^3*(-1 + 2*z - z^2 + z^3)*Log[1 - z]^3)/(3*z)))

Pgq[z_, k_, En_] := CF*((2 - 2*z + z^2)/z + \[Epsilon]*
       (-z - (k*(2 - 2*z + z^2)*Log[1 - z])/z) + 
      \[Epsilon]^2*(k*z*Log[1 - z] + (k^2*(2 - 2*z + z^2)*Log[1 - z]^2)/
         (2*z)) + \[Epsilon]^3*((-(1/2))*k^2*z*Log[1 - z]^2 - 
        (k^3*(2 - 2*z + z^2)*Log[1 - z]^3)/(6*z)))

Pqq[z_, k_, En_] := CF*(-1 - z + 2*D0[z] + delta[1 - z]*
       (-2*Log[Emax/En] + k*\[Epsilon]*Log[Emax/En]^2 - 
        (1/3)*k^2*\[Epsilon]^2*Log[Emax/En]^3 + (1/12)*k^3*\[Epsilon]^3*
         Log[Emax/En]^4) + \[Epsilon]*(-1 + z - 2*k*D1[z] + 
        k*(1 + z)*Log[1 - z]) + \[Epsilon]^2*(k^2*D2[z] - 
        k*(-1 + z)*Log[1 - z] - (1/2)*k^2*(1 + z)*Log[1 - z]^2) + 
      \[Epsilon]^3*((-(1/3))*k^3*D3[z] + (1/2)*k^2*(-1 + z)*Log[1 - z]^2 + 
        (1/6)*k^3*(1 + z)*Log[1 - z]^3))
                        
Pqg[z_, k_, En_] := TR*(1 - 2*z + 2*z^2 + \[Epsilon]*
       (2*(-1 + z)*z - k*(1 - 2*z + 2*z^2)*Log[1 - z]) + 
      \[Epsilon]^2*(2*(-1 + z)*z - 2*k*(-1 + z)*z*Log[1 - z] + 
        (1/2)*k^2*(1 - 2*z + 2*z^2)*Log[1 - z]^2) + 
      \[Epsilon]^3*(2*(-1 + z)*z - 2*k*(-1 + z)*z*Log[1 - z] + 
        k^2*(-1 + z)*z*Log[1 - z]^2 - (1/6)*k^3*(1 - 2*z + 2*z^2)*
         Log[1 - z]^3))
                        
PggGEN[z_, k_, En_] := nf*TR*delta[1 - z]*
      (2/3 + \[Epsilon]*((-(2/3))*k*Log[2] - (2/3)*k*Log[En/\[Mu]]) + 
       \[Epsilon]^2*(-((k*Pi^2)/18) + (1/3)*k^2*Log[2]^2 + 
         (2/3)*k^2*Log[2]*Log[En/\[Mu]] + (1/3)*k^2*Log[En/\[Mu]]^2) + 
       \[Epsilon]^3*((1/18)*k^2*Pi^2*Log[2] - (1/9)*k^3*Log[2]^3 + 
         ((k^2*Pi^2)/18 - (1/3)*k^3*Log[2]^2)*Log[En/\[Mu]] - 
         (1/3)*k^3*Log[2]*Log[En/\[Mu]]^2 - (1/9)*k^3*Log[En/\[Mu]]^3 - 
         (2/3)*k*Zeta[3])) + CA*((2*(-1 + 2*z - z^2 + z^3 - z*D0[z]))/z + 
       \[Epsilon]*(2*k*D1[z] - (2*k*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[2])/
          z - (2*k*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/z - 
         (2*k*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[En/\[Mu]])/z) + 
       \[Epsilon]^2*(-((k*Pi^2*(-1 + 2*z - z^2 + z^3 - z*D0[z]))/(6*z)) - 
         k^2*D2[z] + (k^2*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[2]^2)/z + 
         (k^2*(-1 + 2*z - z^2 + z^3)*Log[1 - z]^2)/z + 
         Log[2]*(-2*k^2*D1[z] + (2*k^2*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/
            z) + (-2*k^2*D1[z] + (2*k^2*(-1 + 2*z - z^2 + z^3 - z*D0[z])*
             Log[2])/z + (2*k^2*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/z)*
          Log[En/\[Mu]] + (k^2*(-1 + 2*z - z^2 + z^3 - z*D0[z])*
           Log[En/\[Mu]]^2)/z) + \[Epsilon]^3*((1/3)*k^3*D3[z] - 
         (k^3*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[2]^3)/(3*z) - 
         (k^3*(-1 + 2*z - z^2 + z^3)*Log[1 - z]^3)/(3*z) + 
         Pi^2*((-(1/6))*k^2*D1[z] + (k^2*(-1 + 2*z - z^2 + z^3 - z*D0[z])*
             Log[2])/(6*z) + (k^2*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/(6*z)) + 
         Log[2]^2*(k^3*D1[z] - (k^3*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/z) + 
         Log[2]*(k^3*D2[z] - (k^3*(-1 + 2*z - z^2 + z^3)*Log[1 - z]^2)/z) + 
         ((k^2*Pi^2*(-1 + 2*z - z^2 + z^3 - z*D0[z]))/(6*z) + k^3*D2[z] - 
           (k^3*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[2]^2)/z - 
           (k^3*(-1 + 2*z - z^2 + z^3)*Log[1 - z]^2)/z + 
           Log[2]*(2*k^3*D1[z] - (2*k^3*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/
              z))*Log[En/\[Mu]] + (k^3*D1[z] - 
           (k^3*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[2])/z - 
           (k^3*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/z)*Log[En/\[Mu]]^2 - 
         (k^3*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[En/\[Mu]]^3)/(3*z) - 
         (2*k*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Zeta[3])/z) + 
       delta[1 - z]*(-(11/6) + \[Epsilon]*((11/6)*k*Log[2] + 
           (11/6)*k*Log[En/\[Mu]]) + \[Epsilon]^2*((11*k*Pi^2)/72 - 
           (11/12)*k^2*Log[2]^2 - (11/6)*k^2*Log[2]*Log[En/\[Mu]] - 
           (11/12)*k^2*Log[En/\[Mu]]^2) + \[Epsilon]^3*
          ((-(11/72))*k^2*Pi^2*Log[2] + (11/36)*k^3*Log[2]^3 + 
           ((-(11/72))*k^2*Pi^2 + (11/12)*k^3*Log[2]^2)*Log[En/\[Mu]] + 
           (11/12)*k^3*Log[2]*Log[En/\[Mu]]^2 + (11/36)*k^3*Log[En/\[Mu]]^3 + 
           (11/6)*k*Zeta[3])))

PgqGEN[z_, k_, En_] := CF*(-((2 - 2*z + z^2)/z) + 
      \[Epsilon]*(z + (k*(2 - 2*z + z^2)*Log[2])/z + 
        (k*(2 - 2*z + z^2)*Log[1 - z])/z + (k*(2 - 2*z + z^2)*Log[En/\[Mu]])/
         z) + \[Epsilon]^2*((k*Pi^2*(2 - 2*z + z^2))/(12*z) - 
        (k^2*(2 - 2*z + z^2)*Log[2]^2)/(2*z) - k*z*Log[1 - z] - 
        (k^2*(2 - 2*z + z^2)*Log[1 - z]^2)/(2*z) + 
        Log[2]*((-k)*z - (k^2*(2 - 2*z + z^2)*Log[1 - z])/z) + 
        ((-k)*z - (k^2*(2 - 2*z + z^2)*Log[2])/z - 
          (k^2*(2 - 2*z + z^2)*Log[1 - z])/z)*Log[En/\[Mu]] - 
        (k^2*(2 - 2*z + z^2)*Log[En/\[Mu]]^2)/(2*z)) + 
      \[Epsilon]^3*((k^3*(2 - 2*z + z^2)*Log[2]^3)/(6*z) + 
        (1/2)*k^2*z*Log[1 - z]^2 + (k^3*(2 - 2*z + z^2)*Log[1 - z]^3)/(6*z) + 
        Pi^2*(-((k*z)/12) - (k^2*(2 - 2*z + z^2)*Log[2])/(12*z) - 
          (k^2*(2 - 2*z + z^2)*Log[1 - z])/(12*z)) + 
        Log[2]^2*((k^2*z)/2 + (k^3*(2 - 2*z + z^2)*Log[1 - z])/(2*z)) + 
        Log[2]*(k^2*z*Log[1 - z] + (k^3*(2 - 2*z + z^2)*Log[1 - z]^2)/
           (2*z)) + (-((k^2*Pi^2*(2 - 2*z + z^2))/(12*z)) + 
          (k^3*(2 - 2*z + z^2)*Log[2]^2)/(2*z) + k^2*z*Log[1 - z] + 
          (k^3*(2 - 2*z + z^2)*Log[1 - z]^2)/(2*z) + 
          Log[2]*(k^2*z + (k^3*(2 - 2*z + z^2)*Log[1 - z])/z))*
         Log[En/\[Mu]] + ((k^2*z)/2 + (k^3*(2 - 2*z + z^2)*Log[2])/(2*z) + 
          (k^3*(2 - 2*z + z^2)*Log[1 - z])/(2*z))*Log[En/\[Mu]]^2 + 
        (k^3*(2 - 2*z + z^2)*Log[En/\[Mu]]^3)/(6*z) + 
        (k*(2 - 2*z + z^2)*Zeta[3])/z))
 
PqqGEN[z_, k_, En_] := CF*(1 + z - 2*D0[z] + 
      \[Epsilon]*(1 - z + 2*k*D1[z] - k*(1 + z - 2*D0[z])*Log[2] - 
        k*(1 + z)*Log[1 - z] - k*(1 + z - 2*D0[z])*Log[En/\[Mu]]) + 
      \[Epsilon]^2*((-(1/12))*k*Pi^2*(1 + z - 2*D0[z]) - k^2*D2[z] + 
        (1/2)*k^2*(1 + z - 2*D0[z])*Log[2]^2 + k*(-1 + z)*Log[1 - z] + 
        (1/2)*k^2*(1 + z)*Log[1 - z]^2 + Log[2]*((-k)*(1 - z + 2*k*D1[z]) + 
          k^2*(1 + z)*Log[1 - z]) + ((-k)*(1 - z + 2*k*D1[z]) + 
          k^2*(1 + z - 2*D0[z])*Log[2] + k^2*(1 + z)*Log[1 - z])*
         Log[En/\[Mu]] + (1/2)*k^2*(1 + z - 2*D0[z])*Log[En/\[Mu]]^2) + 
      \[Epsilon]^3*((1/3)*k^3*D3[z] - (1/6)*k^3*(1 + z - 2*D0[z])*Log[2]^3 - 
        (1/2)*k^2*(-1 + z)*Log[1 - z]^2 - (1/6)*k^3*(1 + z)*Log[1 - z]^3 + 
        Pi^2*((-(1/12))*k*(1 - z + 2*k*D1[z]) + (1/12)*k^2*(1 + z - 2*D0[z])*
           Log[2] + (1/12)*k^2*(1 + z)*Log[1 - z]) + 
        Log[2]^2*((1/2)*k^2*(1 - z + 2*k*D1[z]) - (1/2)*k^3*(1 + z)*
           Log[1 - z]) + Log[2]*(k^3*D2[z] - k^2*(-1 + z)*Log[1 - z] - 
          (1/2)*k^3*(1 + z)*Log[1 - z]^2) + 
        ((1/12)*k^2*Pi^2*(1 + z - 2*D0[z]) + k^3*D2[z] - 
          (1/2)*k^3*(1 + z - 2*D0[z])*Log[2]^2 - k^2*(-1 + z)*Log[1 - z] - 
          (1/2)*k^3*(1 + z)*Log[1 - z]^2 + Log[2]*(k^2*(1 - z + 2*k*D1[z]) - 
            k^3*(1 + z)*Log[1 - z]))*Log[En/\[Mu]] + 
        ((1/2)*k^2*(1 - z + 2*k*D1[z]) - (1/2)*k^3*(1 + z - 2*D0[z])*Log[2] - 
          (1/2)*k^3*(1 + z)*Log[1 - z])*Log[En/\[Mu]]^2 - 
        (1/6)*k^3*(1 + z - 2*D0[z])*Log[En/\[Mu]]^3 - k*(1 + z - 2*D0[z])*
         Zeta[3]) + delta[1 - z]*(-(3/2) + \[Epsilon]*((3/2)*k*Log[2] + 
          (3/2)*k*Log[En/\[Mu]]) + \[Epsilon]^2*((k*Pi^2)/8 - 
          (3/4)*k^2*Log[2]^2 - (3/2)*k^2*Log[2]*Log[En/\[Mu]] - 
          (3/4)*k^2*Log[En/\[Mu]]^2) + \[Epsilon]^3*
         ((-(1/8))*k^2*Pi^2*Log[2] + (1/4)*k^3*Log[2]^3 + 
          ((-(1/8))*k^2*Pi^2 + (3/4)*k^3*Log[2]^2)*Log[En/\[Mu]] + 
          (3/4)*k^3*Log[2]*Log[En/\[Mu]]^2 + (1/4)*k^3*Log[En/\[Mu]]^3 + 
          (3/2)*k*Zeta[3])))        
                      
PqgGEN[z_, k_, En_] := TR*(-1 + 2*z - 2*z^2 + 
      \[Epsilon]*(-2*(-1 + z)*z + k*(1 - 2*z + 2*z^2)*Log[2] + 
        k*(1 - 2*z + 2*z^2)*Log[1 - z] + k*(1 - 2*z + 2*z^2)*Log[En/\[Mu]]) + 
      \[Epsilon]^2*(-2*(-1 + z)*z + (1/12)*k*Pi^2*(1 - 2*z + 2*z^2) - 
        (1/2)*k^2*(1 - 2*z + 2*z^2)*Log[2]^2 + 2*k*(-1 + z)*z*Log[1 - z] - 
        (1/2)*k^2*(1 - 2*z + 2*z^2)*Log[1 - z]^2 + 
        Log[2]*(2*k*(-1 + z)*z - k^2*(1 - 2*z + 2*z^2)*Log[1 - z]) + 
        (2*k*(-1 + z)*z - k^2*(1 - 2*z + 2*z^2)*Log[2] - 
          k^2*(1 - 2*z + 2*z^2)*Log[1 - z])*Log[En/\[Mu]] - 
        (1/2)*k^2*(1 - 2*z + 2*z^2)*Log[En/\[Mu]]^2) + 
      \[Epsilon]^3*(-2*(-1 + z)*z + (1/6)*k^3*(1 - 2*z + 2*z^2)*Log[2]^3 + 
        2*k*(-1 + z)*z*Log[1 - z] - k^2*(-1 + z)*z*Log[1 - z]^2 + 
        (1/6)*k^3*(1 - 2*z + 2*z^2)*Log[1 - z]^3 + 
        Pi^2*((1/6)*k*(-1 + z)*z - (1/12)*k^2*(1 - 2*z + 2*z^2)*Log[2] - 
          (1/12)*k^2*(1 - 2*z + 2*z^2)*Log[1 - z]) + 
        Log[2]^2*((-k^2)*(-1 + z)*z + (1/2)*k^3*(1 - 2*z + 2*z^2)*
           Log[1 - z]) + Log[2]*(2*k*(-1 + z)*z - 2*k^2*(-1 + z)*z*
           Log[1 - z] + (1/2)*k^3*(1 - 2*z + 2*z^2)*Log[1 - z]^2) + 
        (2*k*(-1 + z)*z - (1/12)*k^2*Pi^2*(1 - 2*z + 2*z^2) + 
          (1/2)*k^3*(1 - 2*z + 2*z^2)*Log[2]^2 - 2*k^2*(-1 + z)*z*
           Log[1 - z] + (1/2)*k^3*(1 - 2*z + 2*z^2)*Log[1 - z]^2 + 
          Log[2]*(-2*k^2*(-1 + z)*z + k^3*(1 - 2*z + 2*z^2)*Log[1 - z]))*
         Log[En/\[Mu]] + ((-k^2)*(-1 + z)*z + (1/2)*k^3*(1 - 2*z + 2*z^2)*
           Log[2] + (1/2)*k^3*(1 - 2*z + 2*z^2)*Log[1 - z])*Log[En/\[Mu]]^2 + 
        (1/6)*k^3*(1 - 2*z + 2*z^2)*Log[En/\[Mu]]^3 + k*(1 - 2*z + 2*z^2)*
         Zeta[3]))

(*----------------------------------------------------------------------
                         One-loop splitting functions                                                 
----------------------------------------------------------------------*)

PAPggOneL[z_] := CA*nf*TR*((2*(-23 + 29*z - 19*z^2 + 23*z^3))/(9*z) - 
       (20*D0[z])/9 - (4/3)*delta[1 - z] - (4/3)*(1 + z)*Log[z]) + 
     CF*nf*TR*((4/3)*(-12 + 1/z + 6*z + 5*z^2) - delta[1 - z] - 
       2*(3 + 5*z)*Log[z] - 2*(1 + z)*Log[z]^2) + 
     CA^2*((1/18)*(-25 - 109*z) + (Pi^2*(3 + 4*z + 2*z^2 + 2*z^3))/
        (3 + 3*z) + ((1 + 4*z + 2*z^2 - 2*z^3)*Log[z]^2)/(1 + z) + 
       D0[z]*(67/9 - Pi^2/3 - 4*Log[1 - z]*Log[z] + Log[z]^2) + 
       Log[z]*((1/3)*(-25 + 11*z - 44*z^2) + (8 - 4/z - 4*z + 4*z^2)*
          Log[1 - z] + (4*(1 + z + z^2)^2*Log[1 + z])/(z*(1 + z))) + 
       (4*(1 + z + z^2)^2*PolyLog[2, -z])/(z*(1 + z)) + 
       delta[1 - z]*(8/3 + 3*Zeta[3]))
       
PAPqqOneLns[z_] := CF*nf*TR*((-(4/3))*(1 - z) + (-(1/6) - (2*Pi^2)/9)*
        delta[1 - z] + ((1 + z^2)*(-(10/9) - (2*Log[z])/3))/(1 - z)) + 
     CA*CF*(-(19/18) - (62*z)/9 + (1/6)*Pi^2*(1 + z) + 
       (67/9 - Pi^2/3)*D0[z] + ((2 + 11*z^2)*Log[z])/(6*(1 - z)) - 
       ((1 + z^2)*PolyLog[2, 1 - z])/(1 - z) + delta[1 - z]*
        (17/24 + (11*Pi^2)/18 - 3*Zeta[3])) + 
     CF^2*(3 - 2*z + 2*Log[z] - (2*(1 + z^2)*Log[1 - z]*Log[z])/(1 - z) + 
       ((1 + 3*z^2)*Log[z]^2)/(2*(1 - z)) + (2*(1 + z^2)*PolyLog[2, 1 - z])/
        (1 - z) + delta[1 - z]*(3/8 - Pi^2/2 + 6*Zeta[3]))
        
PggOneLISR[z_] := 
    ((CA/\[Epsilon]^2)*(-((Gamma[1 - \[Epsilon]]^2*Gamma[1 + \[Epsilon]]^2)/
           (Gamma[1 - 2*\[Epsilon]]*Gamma[1 + 2*\[Epsilon]]))/
         (1 - z)^\[Epsilon] + 2*Sum[\[Epsilon]^(2*n - 1)*PolyLog[2*n - 1, 
            1 - z], {n, 1, 3}])*(2*CA*((1 - z)/z + z/(1 - z) + (1 - z)*z)))/
      (1 - z)^\[Epsilon] + (((2*nf*TR - CA*(1 - \[Epsilon]))/
        ((1 - \[Epsilon])*(1 - 2*\[Epsilon])*(3 - 2*\[Epsilon])))*
       ((CA/(1 - \[Epsilon]))*(z + 2*\[Epsilon]*(1/z - 1))))/
      (1 - z)^\[Epsilon]           

PgqOneLISR[z_] := 
    (((CA/\[Epsilon]^2)*(-((Gamma[1 - \[Epsilon]]^2*Gamma[1 + \[Epsilon]]^2)/
            (Gamma[1 - 2*\[Epsilon]]*Gamma[1 + 2*\[Epsilon]]))/
          (1 - z)^\[Epsilon] + 2*Sum[\[Epsilon]^(2*n - 1)*PolyLog[2*n - 1, 
             1 - z], {n, 1, 3}]) + ((CA - CF)/\[Epsilon]^2)*
        (2/(1 - 2*\[Epsilon]) - \[Epsilon]) - (2*nf*TR - CA*(1 - \[Epsilon]))*
        ((2*(1 - \[Epsilon]))/(\[Epsilon]*(1 - 2*\[Epsilon])*
          (3 - 2*\[Epsilon]))))*(CF*((1 + (1 - z)^2)/z - z*\[Epsilon])))/
     (1 - z)^\[Epsilon]

PqqOneLISR[z_] := 
    (((-(CA/\[Epsilon]^2))*((Gamma[1 - \[Epsilon]]^2*Gamma[1 + \[Epsilon]]^2)/
            (Gamma[1 - 2*\[Epsilon]]*Gamma[1 + 2*\[Epsilon]])/
           (1 - z)^\[Epsilon] + 2*Sum[\[Epsilon]^(2*n)*PolyLog[2*n, 1 - z], 
            {n, 1, 2}]) + ((2*CF)/\[Epsilon]^2)*
         Sum[\[Epsilon]^n*PolyLog[n, 1 - z], {n, 1, 4}])*
       (CF*((1 + z^2)/(1 - z) - (1 - z)*\[Epsilon])))/(1 - z)^\[Epsilon] + 
     (((CA - CF)/(1 - 2*\[Epsilon]))*((-CF)*(z + \[Epsilon]*(1 - z))))/
      (1 - z)^\[Epsilon]         

PqgOneLISR[z_] := 
    (((CA/\[Epsilon]^2)*((Gamma[1 - \[Epsilon]]^2*Gamma[1 + \[Epsilon]]^2)/
            (Gamma[1 - 2*\[Epsilon]]*Gamma[1 + 2*\[Epsilon]])/
           (1 - z)^\[Epsilon] - 2 + 2*Sum[\[Epsilon]^(2*n)*PolyLog[2*n, 
              1 - z], {n, 1, 2}]) - ((2*CF)/\[Epsilon]^2)*
         ((Gamma[1 - \[Epsilon]]^2*Gamma[1 + \[Epsilon]]^2)/
            (Gamma[1 - 2*\[Epsilon]]*Gamma[1 + 2*\[Epsilon]])/
           (1 - z)^\[Epsilon] - 1 + Sum[(-\[Epsilon])^n*PolyLog[n, 1 - z], 
           {n, 1, 4}]))*(TR*(1 - (2*(1 - z)*z)/(1 - \[Epsilon]))))/
      (1 - z)^\[Epsilon] + (((CA - CF)/(1 - 2*\[Epsilon]))*
       (TR*((z - \[Epsilon])/(1 - \[Epsilon]))))/(1 - z)^\[Epsilon] 

PggOneLFSR[z_] := (2*CA*((1 - z)/z + z/(1 - z) + (1 - z)*z))*
      ((CA/2)*((-(2/\[Epsilon]^2))*
        (1 + (((1 - z)^(2*\[Epsilon]) + z^(2*\[Epsilon]))/
           ((1 - z)*z)^\[Epsilon])*Gamma[1 - \[Epsilon]]*
          Gamma[1 + \[Epsilon]] - z^\[Epsilon]*Hypergeometric2F1[\[Epsilon], 
           \[Epsilon], 1 + \[Epsilon], 1 - z] - (1 - z)^\[Epsilon]*
          Hypergeometric2F1[\[Epsilon], \[Epsilon], 1 + \[Epsilon], z]))) + 
     ((-CA)*((1 - 2*z*(1 - z)*\[Epsilon])/(1 - \[Epsilon])))*
      ((2*nf*TR - CA*(1 - \[Epsilon]))/((1 - \[Epsilon])*(1 - 2*\[Epsilon])*
        (3 - 2*\[Epsilon])))

PgqOneLFSR[z_] := (TR*(1 - (2*(1 - z)*z)/(1 - \[Epsilon])))*
     ((CA/2)*((-(2/\[Epsilon]^2))*
        (1 + (((1 - z)^(2*\[Epsilon]) + z^(2*\[Epsilon]))/
           ((1 - z)*z)^\[Epsilon])*Gamma[1 - \[Epsilon]]*
          Gamma[1 + \[Epsilon]] - z^\[Epsilon]*Hypergeometric2F1[\[Epsilon], 
           \[Epsilon], 1 + \[Epsilon], 1 - z] - (1 - z)^\[Epsilon]*
          Hypergeometric2F1[\[Epsilon], \[Epsilon], 1 + \[Epsilon], z])) + 
      ((CA - CF)/\[Epsilon]^2)*(2/(1 - 2*\[Epsilon]) - \[Epsilon]) - 
      (2*nf*TR - CA*(1 - \[Epsilon]))*((2*(1 - \[Epsilon]))/
        (\[Epsilon]*(1 - 2*\[Epsilon])*(3 - 2*\[Epsilon]))))

PqqOneLFSR[z_] := (CF*((1 + z^2)/(1 - z) - (1 - z)*\[Epsilon]))*
      ((CA/2)*((2/\[Epsilon]^2)*(-1 - (z^\[Epsilon]*Gamma[1 - \[Epsilon]]*
            Gamma[1 + \[Epsilon]])/(1 - z)^\[Epsilon] + 
          z^\[Epsilon]*Hypergeometric2F1[\[Epsilon], \[Epsilon], 
            1 + \[Epsilon], 1 - z])) + ((2*CF - CA)/2)*
        ((2/\[Epsilon]^2)*(1 + (-1 - ((1 - z)^\[Epsilon]*
             Gamma[1 - \[Epsilon]]*Gamma[1 + \[Epsilon]])/z^\[Epsilon] + 
           (1 - z)^\[Epsilon]*Hypergeometric2F1[\[Epsilon], \[Epsilon], 
             1 + \[Epsilon], z])))) + (CF*(1 - \[Epsilon]*(1 - z)))*
      ((CA - CF)/(1 - 2*\[Epsilon]))

PqgOneLFSR[z_] := (CF*((1 + (1 - z)^2)/z - z*\[Epsilon]))*
      ((CA/2)*((2/\[Epsilon]^2)*(-1 - ((1 - z)^\[Epsilon]*
            Gamma[1 - \[Epsilon]]*Gamma[1 + \[Epsilon]])/z^\[Epsilon] + 
          (1 - z)^\[Epsilon]*Hypergeometric2F1[\[Epsilon], \[Epsilon], 
            1 + \[Epsilon], z])) + ((2*CF - CA)/2)*((2/\[Epsilon]^2)*
         (1 + (-1 - (z^\[Epsilon]*Gamma[1 - \[Epsilon]]*
             Gamma[1 + \[Epsilon]])/(1 - z)^\[Epsilon] + 
           z^\[Epsilon]*Hypergeometric2F1[\[Epsilon], \[Epsilon], 
             1 + \[Epsilon], 1 - z])))) + (CF*(1 - \[Epsilon]*z))*
      ((CA - CF)/(1 - 2*\[Epsilon]))

PggOneL[z_, En_] := CA*nf*TR*((2*z)/3 + \[Epsilon]*
        ((4*(3 - 3*z + 7*z^2))/(9*z) - 2*z*Log[1 - z])) + 
     CA^2*((2*(-1 + 2*z - z^2 + z^3 - z*D0[z]))/(z*\[Epsilon]^2) - 
       (-2*Pi^2 + 4*Pi^2*z + z^2 - 2*Pi^2*z^2 + 2*Pi^2*z^3 - 2*Pi^2*z*D0[z] + 
         48*z*D2[z])/(3*z) + delta[1 - z]*((-(2/3))*Pi^2*Log[Emax/En] + 
         (2*Log[Emax/En])/\[Epsilon]^2 - (4*Log[Emax/En]^2)/\[Epsilon] + 
         (16/3)*Log[Emax/En]^3 + \[Epsilon]*((4/3)*Pi^2*Log[Emax/En]^2 - 
           (16/3)*Log[Emax/En]^4)) + (16*(-1 + 2*z - z^2 + z^3)*Log[1 - z]^2)/
        z - (12*(1 - z + z^2)^2*Log[1 - z]*Log[z])/((-1 + z)*z) + 
       (8*D1[z] - (8*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/z + 
         (4*(1 - z + z^2)^2*Log[z])/((-1 + z)*z))/\[Epsilon] + 
       \[Epsilon]*(-((6 - 6*z + 11*z^2 + 24*Pi^2*z*D1[z] - 192*z*D3[z])/
           (9*z)) + ((-8*Pi^2 + 16*Pi^2*z + 3*z^2 - 8*Pi^2*z^2 + 8*Pi^2*z^3)*
           Log[1 - z])/(3*z) - (64*(-1 + 2*z - z^2 + z^3)*Log[1 - z]^3)/
          (3*z) + (18*(1 - z + z^2)^2*Log[1 - z]^2*Log[z])/((-1 + z)*z) - 
         (4*(1 - z + z^2)^2*PolyLog[3, 1 - z])/((-1 + z)*z)))

PgqOneL[z_, En_] := CF*nf*TR*(-((8*(5 - 5*z + z^2))/(9*z)) - 
       (4*(2 - 2*z + z^2))/(3*z*\[Epsilon]) + (4*(2 - 2*z + z^2)*Log[1 - z])/
        z + \[Epsilon]*(-((4*(56 - 56*z + 13*z^2))/(27*z)) + 
         (8*(5 - 5*z + z^2)*Log[1 - z])/(3*z) - 
         (6*(2 - 2*z + z^2)*Log[1 - z]^2)/z)) + 
     CF^2*(-((16 - 16*z + 5*z^2)/z) - (2*(2 - 2*z + z^2))/(z*\[Epsilon]^2) + 
       (3*(6 - 6*z + z^2)*Log[1 - z])/z - (9*(2 - 2*z + z^2)*Log[1 - z]^2)/
        z + (-((6 - 6*z + z^2)/z) + (6*(2 - 2*z + z^2)*Log[1 - z])/z)/
        \[Epsilon] + \[Epsilon]*(-((8*(-2 + z)^2)/z) + 
         (3*(16 - 16*z + 5*z^2)*Log[1 - z])/z - 
         (9*(6 - 6*z + z^2)*Log[1 - z]^2)/(2*z) + 
         (9*(2 - 2*z + z^2)*Log[1 - z]^3)/z)) + 
     CA*CF*((152 + 6*Pi^2 - 152*z - 6*Pi^2*z + 43*z^2 + 3*Pi^2*z^2)/(9*z) + 
       (2 - 2*z + z^2)/(z*\[Epsilon]^2) - ((22 - 22*z + 9*z^2)*Log[1 - z])/
        z + ((2 - 2*z + z^2)*Log[1 - z]^2)/z + 
       (2*z + (6*(2 - 2*z + z^2)*Log[1 - z])/z)*Log[z] + 
       ((2*(11 - 11*z + 4*z^2))/(3*z) - (2*(2 - 2*z + z^2)*Log[1 - z])/z - 
         (2*(2 - 2*z + z^2)*Log[z])/z)/\[Epsilon] + 
       \[Epsilon]*(-((-916 + 916*z - 230*z^2 + 9*Pi^2*z^2)/(27*z)) - 
         ((152 + 8*Pi^2 - 152*z - 8*Pi^2*z + 43*z^2 + 4*Pi^2*z^2)*Log[1 - z])/
          (3*z) + ((66 - 66*z + 31*z^2)*Log[1 - z]^2)/(2*z) + 
         (5*(2 - 2*z + z^2)*Log[1 - z]^3)/(3*z) + 
         (-6*z*Log[1 - z] - (9*(2 - 2*z + z^2)*Log[1 - z]^2)/z)*Log[z] + 
         (2*(2 - 2*z + z^2)*PolyLog[3, 1 - z])/z))

PqqOneL[z_, En_] := CA*CF*((1 + z - 2*D0[z])/\[Epsilon]^2 + 
       (1/3)*(-Pi^2 - 3*z - Pi^2*z + 2*Pi^2*D0[z] - 48*D2[z]) + 
       delta[1 - z]*((-(2/3))*Pi^2*Log[Emax/En] + (2*Log[Emax/En])/
          \[Epsilon]^2 - (4*Log[Emax/En]^2)/\[Epsilon] + 
         (16/3)*Log[Emax/En]^3 + \[Epsilon]*((4/3)*Pi^2*Log[Emax/En]^2 - 
           (16/3)*Log[Emax/En]^4)) + 4*(-1 + z)*Log[1 - z] + 
       8*(1 + z)*Log[1 - z]^2 + (1 - z + 8*D1[z] - 4*(1 + z)*Log[1 - z])/
        \[Epsilon] + (2*(1 + z^2)*PolyLog[2, 1 - z])/(-1 + z) + 
       \[Epsilon]*((1/3)*(-3 - Pi^2 - 3*z + Pi^2*z - 8*Pi^2*D1[z] + 
           64*D3[z]) - 8*(-1 + z)*Log[1 - z]^2 - (32/3)*(1 + z)*
          Log[1 - z]^3 - 2*(-1 + z)*PolyLog[2, 1 - z] + 
         Log[1 - z]*((1/3)*(4*Pi^2 + 9*z + 4*Pi^2*z) - 
           (6*(1 + z^2)*PolyLog[2, 1 - z])/(-1 + z)))) + 
     CF^2*(z + (2*(1 + z^2)*Log[z])/((-1 + z)*\[Epsilon]) + 
       (-2*(-1 + z) - (6*(1 + z^2)*Log[1 - z])/(-1 + z))*Log[z] - 
       (2*(1 + z^2)*PolyLog[2, 1 - z])/(-1 + z) + 
       \[Epsilon]*(1 + z + (6*(-1 + z)*Log[1 - z] + 
           (9*(1 + z^2)*Log[1 - z]^2)/(-1 + z))*Log[z] + 
         2*(-1 + z)*PolyLog[2, 1 - z] + Log[1 - z]*
          (-3*z + (6*(1 + z^2)*PolyLog[2, 1 - z])/(-1 + z)) - 
         (2*(1 + z^2)*PolyLog[3, 1 - z])/(-1 + z)))

PqgOneL[z_, En_] := CA*TR*((1/3)*(-Pi^2 + 9*z + 2*Pi^2*z - 6*z^2 - 
         2*Pi^2*z^2) + (-1 + 2*z - 2*z^2)/\[Epsilon]^2 + 
       4*(-1 + z)*z*Log[1 - z] + (-1 + 2*z - 2*z^2)*Log[1 - z]^2 + 
       (-2*(-1 + z)*z + 2*(1 - 2*z + 2*z^2)*Log[1 - z])/\[Epsilon] + 
       2*(1 - 2*z + 2*z^2)*PolyLog[2, 1 - z] + 
       \[Epsilon]*((1/3)*(-3 + 15*z + 2*Pi^2*z - 6*z^2 - 2*Pi^2*z^2) - 
         2*(-1 + z)*z*Log[1 - z]^2 - (5/3)*(1 - 2*z + 2*z^2)*Log[1 - z]^3 + 
         4*(-1 + z)*z*PolyLog[2, 1 - z] + Log[1 - z]*
          ((1/3)*(4*Pi^2 - 21*z - 8*Pi^2*z + 12*z^2 + 8*Pi^2*z^2) - 
           6*(1 - 2*z + 2*z^2)*PolyLog[2, 1 - z]))) + 
     CF*TR*((1/3)*(2*Pi^2 - 3*z - 4*Pi^2*z + 4*Pi^2*z^2) + 
       4*(-1 + z)*z*Log[1 - z] - 7*(1 - 2*z + 2*z^2)*Log[1 - z]^2 + 
       (-4*(-1 + z)*z + 6*(1 - 2*z + 2*z^2)*Log[1 - z])*Log[z] + 
       (2*(1 - 2*z + 2*z^2)*Log[1 - z] - 2*(1 - 2*z + 2*z^2)*Log[z])/
        \[Epsilon] - 2*(1 - 2*z + 2*z^2)*PolyLog[2, 1 - z] + 
       \[Epsilon]*((1/3)*(3 - 9*z - 4*Pi^2*z + 4*Pi^2*z^2) - 
         14*(-1 + z)*z*Log[1 - z]^2 + (37/3)*(1 - 2*z + 2*z^2)*Log[1 - z]^3 + 
         (-4*(-1 + z)*z + 12*(-1 + z)*z*Log[1 - z] - 9*(1 - 2*z + 2*z^2)*
            Log[1 - z]^2)*Log[z] - 4*(-1 + z)*z*PolyLog[2, 1 - z] + 
         Log[1 - z]*((1/3)*(-8*Pi^2 - 3*z + 16*Pi^2*z + 12*z^2 - 
             16*Pi^2*z^2) + 6*(1 - 2*z + 2*z^2)*PolyLog[2, 1 - z]) + 
         2*(1 - 2*z + 2*z^2)*PolyLog[3, 1 - z]))
         
PggOneLGEN[z_, En_] := nf*TR*((2*z*\[Epsilon]^2)/3 + 
       \[Epsilon]^3*((4*(3 - 3*z + 7*z^2))/(9*z) - (8/3)*z*Log[2] - 
         2*z*Log[1 - z] - (8/3)*z*Log[En/\[Mu]]) + 
       delta[1 - z]*(2/3 + \[Epsilon]*(-((8*Log[2])/3) - 
           (8/3)*Log[En/\[Mu]]) + \[Epsilon]^2*(-((2*Pi^2)/9) + 
           (16*Log[2]^2)/3 + (32/3)*Log[2]*Log[En/\[Mu]] + 
           (16/3)*Log[En/\[Mu]]^2) + \[Epsilon]^3*((8/9)*Pi^2*Log[2] - 
           (64*Log[2]^3)/9 + ((8*Pi^2)/9 - (64*Log[2]^2)/3)*Log[En/\[Mu]] - 
           (64/3)*Log[2]*Log[En/\[Mu]]^2 - (64/9)*Log[En/\[Mu]]^3 - 
           (8*Zeta[3])/3))) + CA*((2*(-1 + 2*z - z^2 + z^3 - z*D0[z]))/z + 
       \[Epsilon]*(8*D1[z] - (8*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[2])/z - 
         (8*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/z + (4*(1 - z + z^2)^2*Log[z])/
          ((-1 + z)*z) - (8*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[En/\[Mu]])/
          z) + \[Epsilon]^2*(-((4*Pi^2*(-1 + 2*z - z^2 + z^3 - z*D0[z]))/
           (3*z)) + (1/3)*(-z - 48*D2[z]) + 
         (16*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[2]^2)/z + 
         (16*(-1 + 2*z - z^2 + z^3)*Log[1 - z]^2)/z - 
         (12*(1 - z + z^2)^2*Log[1 - z]*Log[z])/((-1 + z)*z) + 
         Log[2]*(-32*D1[z] + (32*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/z - 
           (16*(1 - z + z^2)^2*Log[z])/((-1 + z)*z)) + 
         (-32*D1[z] + (32*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[2])/z + 
           (32*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/z - 
           (16*(1 - z + z^2)^2*Log[z])/((-1 + z)*z))*Log[En/\[Mu]] + 
         (16*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[En/\[Mu]]^2)/z) + 
       \[Epsilon]^3*(-((6 - 6*z + 11*z^2 - 192*z*D3[z])/(9*z)) - 
         (64*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[2]^3)/(3*z) + 
         z*Log[1 - z] - (64*(-1 + 2*z - z^2 + z^3)*Log[1 - z]^3)/(3*z) + 
         (18*(1 - z + z^2)^2*Log[1 - z]^2*Log[z])/((-1 + z)*z) + 
         Pi^2*(-((16*D1[z])/3) + (16*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[2])/
            (3*z) + (16*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/(3*z) - 
           (4*(1 - z + z^2)^2*Log[z])/(3*(-1 + z)*z)) + 
         Log[2]^2*(64*D1[z] - (64*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/z + 
           (32*(1 - z + z^2)^2*Log[z])/((-1 + z)*z)) + 
         Log[2]*((4/3)*(z + 48*D2[z]) - (64*(-1 + 2*z - z^2 + z^3)*
             Log[1 - z]^2)/z + (48*(1 - z + z^2)^2*Log[1 - z]*Log[z])/
            ((-1 + z)*z)) + ((16*Pi^2*(-1 + 2*z - z^2 + z^3 - z*D0[z]))/
            (3*z) + (4/3)*(z + 48*D2[z]) - (64*(-1 + 2*z - z^2 + z^3 - 
              z*D0[z])*Log[2]^2)/z - (64*(-1 + 2*z - z^2 + z^3)*Log[1 - z]^2)/
            z + (48*(1 - z + z^2)^2*Log[1 - z]*Log[z])/((-1 + z)*z) + 
           Log[2]*(128*D1[z] - (128*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/z + 
             (64*(1 - z + z^2)^2*Log[z])/((-1 + z)*z)))*Log[En/\[Mu]] + 
         (64*D1[z] - (64*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[2])/z - 
           (64*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/z + 
           (32*(1 - z + z^2)^2*Log[z])/((-1 + z)*z))*Log[En/\[Mu]]^2 - 
         (64*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[En/\[Mu]]^3)/(3*z) - 
         (4*(1 - z + z^2)^2*PolyLog[3, 1 - z])/((-1 + z)*z) - 
         (8*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Zeta[3])/z) + 
       delta[1 - z]*(-(11/6) + \[Epsilon]*((22*Log[2])/3 + 
           (22/3)*Log[En/\[Mu]]) + \[Epsilon]^2*((11*Pi^2)/18 - 
           (44*Log[2]^2)/3 - (88/3)*Log[2]*Log[En/\[Mu]] - 
           (44/3)*Log[En/\[Mu]]^2) + \[Epsilon]^3*((-(22/9))*Pi^2*Log[2] + 
           (176*Log[2]^3)/9 + (-((22*Pi^2)/9) + (176*Log[2]^2)/3)*
            Log[En/\[Mu]] + (176/3)*Log[2]*Log[En/\[Mu]]^2 + 
           (176/9)*Log[En/\[Mu]]^3 + (22*Zeta[3])/3)))

PgqOneLGEN[z_, En_] := (1/(-CA + 2*CF))*
     (CF*nf*TR*(-((4*(2 - 2*z + z^2)*\[Epsilon])/(3*z)) + 
        \[Epsilon]^2*(-((8*(5 - 5*z + z^2))/(9*z)) + 
          (16*(2 - 2*z + z^2)*Log[2])/(3*z) + (4*(2 - 2*z + z^2)*Log[1 - z])/
           z + (16*(2 - 2*z + z^2)*Log[En/\[Mu]])/(3*z)) + 
        \[Epsilon]^3*((4*Pi^2*(2 - 2*z + z^2))/(9*z) - 
          (4*(56 - 56*z + 13*z^2))/(27*z) - (32*(2 - 2*z + z^2)*Log[2]^2)/
           (3*z) + (8*(5 - 5*z + z^2)*Log[1 - z])/(3*z) - 
          (6*(2 - 2*z + z^2)*Log[1 - z]^2)/z + 
          Log[2]*((32*(5 - 5*z + z^2))/(9*z) - (16*(2 - 2*z + z^2)*
              Log[1 - z])/z) + ((32*(5 - 5*z + z^2))/(9*z) - 
            (64*(2 - 2*z + z^2)*Log[2])/(3*z) - (16*(2 - 2*z + z^2)*
              Log[1 - z])/z)*Log[En/\[Mu]] - (32*(2 - 2*z + z^2)*
            Log[En/\[Mu]]^2)/(3*z))) + CA*CF*((2 - 2*z + z^2)/z + 
        \[Epsilon]*((2*(11 - 11*z + 4*z^2))/(3*z) - 
          (4*(2 - 2*z + z^2)*Log[2])/z - (2*(2 - 2*z + z^2)*Log[1 - z])/z - 
          (2*(2 - 2*z + z^2)*Log[z])/z - (4*(2 - 2*z + z^2)*Log[En/\[Mu]])/
           z) + \[Epsilon]^2*((152 - 152*z + 43*z^2)/(9*z) + 
          (8*(2 - 2*z + z^2)*Log[2]^2)/z - ((22 - 22*z + 9*z^2)*Log[1 - z])/
           z + ((2 - 2*z + z^2)*Log[1 - z]^2)/z + 
          (2*z + (6*(2 - 2*z + z^2)*Log[1 - z])/z)*Log[z] + 
          Log[2]*(-((8*(11 - 11*z + 4*z^2))/(3*z)) + 
            (8*(2 - 2*z + z^2)*Log[1 - z])/z + (8*(2 - 2*z + z^2)*Log[z])/
             z) + (-((8*(11 - 11*z + 4*z^2))/(3*z)) + 
            (16*(2 - 2*z + z^2)*Log[2])/z + (8*(2 - 2*z + z^2)*Log[1 - z])/
             z + (8*(2 - 2*z + z^2)*Log[z])/z)*Log[En/\[Mu]] + 
          (8*(2 - 2*z + z^2)*Log[En/\[Mu]]^2)/z) + \[Epsilon]^3*
         ((2*(458 - 458*z + 115*z^2))/(27*z) - (32*(2 - 2*z + z^2)*Log[2]^3)/
           (3*z) - ((152 - 152*z + 43*z^2)*Log[1 - z])/(3*z) + 
          ((66 - 66*z + 31*z^2)*Log[1 - z]^2)/(2*z) + 
          (5*(2 - 2*z + z^2)*Log[1 - z]^3)/(3*z) + 
          (-6*z*Log[1 - z] - (9*(2 - 2*z + z^2)*Log[1 - z]^2)/z)*Log[z] + 
          Log[2]^2*((16*(11 - 11*z + 4*z^2))/(3*z) - 
            (16*(2 - 2*z + z^2)*Log[1 - z])/z - (16*(2 - 2*z + z^2)*Log[z])/
             z) + Pi^2*(-((11*(2 - 2*z + z^2))/(9*z)) - 
            (2*(2 - 2*z + z^2)*Log[1 - z])/(3*z) + (2*(2 - 2*z + z^2)*Log[z])/
             (3*z)) + Log[2]*(-((4*(152 - 152*z + 43*z^2))/(9*z)) + 
            (4*(22 - 22*z + 9*z^2)*Log[1 - z])/z - 
            (4*(2 - 2*z + z^2)*Log[1 - z]^2)/z + 
            (-8*z - (24*(2 - 2*z + z^2)*Log[1 - z])/z)*Log[z]) + 
          (-((4*(152 - 152*z + 43*z^2))/(9*z)) - (32*(2 - 2*z + z^2)*
              Log[2]^2)/z + (4*(22 - 22*z + 9*z^2)*Log[1 - z])/z - 
            (4*(2 - 2*z + z^2)*Log[1 - z]^2)/z + 
            (-8*z - (24*(2 - 2*z + z^2)*Log[1 - z])/z)*Log[z] + 
            Log[2]*((32*(11 - 11*z + 4*z^2))/(3*z) - (32*(2 - 2*z + z^2)*
                Log[1 - z])/z - (32*(2 - 2*z + z^2)*Log[z])/z))*
           Log[En/\[Mu]] + ((16*(11 - 11*z + 4*z^2))/(3*z) - 
            (32*(2 - 2*z + z^2)*Log[2])/z - (16*(2 - 2*z + z^2)*Log[1 - z])/
             z - (16*(2 - 2*z + z^2)*Log[z])/z)*Log[En/\[Mu]]^2 - 
          (32*(2 - 2*z + z^2)*Log[En/\[Mu]]^3)/(3*z) + 
          (2*(2 - 2*z + z^2)*PolyLog[3, 1 - z])/z - 
          (4*(2 - 2*z + z^2)*Zeta[3])/z)) + 
      CF^2*(-((2*(2 - 2*z + z^2))/z) + \[Epsilon]*(-((6 - 6*z + z^2)/z) + 
          (8*(2 - 2*z + z^2)*Log[2])/z + (6*(2 - 2*z + z^2)*Log[1 - z])/z + 
          (8*(2 - 2*z + z^2)*Log[En/\[Mu]])/z) + \[Epsilon]^2*
         ((2*Pi^2*(2 - 2*z + z^2))/(3*z) - (16 - 16*z + 5*z^2)/z - 
          (16*(2 - 2*z + z^2)*Log[2]^2)/z + (3*(6 - 6*z + z^2)*Log[1 - z])/
           z - (9*(2 - 2*z + z^2)*Log[1 - z]^2)/z + 
          Log[2]*((4*(6 - 6*z + z^2))/z - (24*(2 - 2*z + z^2)*Log[1 - z])/
             z) + ((4*(6 - 6*z + z^2))/z - (32*(2 - 2*z + z^2)*Log[2])/z - 
            (24*(2 - 2*z + z^2)*Log[1 - z])/z)*Log[En/\[Mu]] - 
          (16*(2 - 2*z + z^2)*Log[En/\[Mu]]^2)/z) + 
        \[Epsilon]^3*(-((8*(-2 + z)^2)/z) + (64*(2 - 2*z + z^2)*Log[2]^3)/
           (3*z) + (3*(16 - 16*z + 5*z^2)*Log[1 - z])/z - 
          (9*(6 - 6*z + z^2)*Log[1 - z]^2)/(2*z) + 
          (9*(2 - 2*z + z^2)*Log[1 - z]^3)/z + Pi^2*((6 - 6*z + z^2)/(3*z) - 
            (8*(2 - 2*z + z^2)*Log[2])/(3*z) - (2*(2 - 2*z + z^2)*Log[1 - z])/
             z) + Log[2]^2*(-((8*(6 - 6*z + z^2))/z) + 
            (48*(2 - 2*z + z^2)*Log[1 - z])/z) + 
          Log[2]*((4*(16 - 16*z + 5*z^2))/z - (12*(6 - 6*z + z^2)*Log[1 - z])/
             z + (36*(2 - 2*z + z^2)*Log[1 - z]^2)/z) + 
          (-((8*Pi^2*(2 - 2*z + z^2))/(3*z)) + (4*(16 - 16*z + 5*z^2))/z + 
            (64*(2 - 2*z + z^2)*Log[2]^2)/z - (12*(6 - 6*z + z^2)*Log[1 - z])/
             z + (36*(2 - 2*z + z^2)*Log[1 - z]^2)/z + 
            Log[2]*(-((16*(6 - 6*z + z^2))/z) + (96*(2 - 2*z + z^2)*
                Log[1 - z])/z))*Log[En/\[Mu]] + (-((8*(6 - 6*z + z^2))/z) + 
            (64*(2 - 2*z + z^2)*Log[2])/z + (48*(2 - 2*z + z^2)*Log[1 - z])/
             z)*Log[En/\[Mu]]^2 + (64*(2 - 2*z + z^2)*Log[En/\[Mu]]^3)/
           (3*z) + (8*(2 - 2*z + z^2)*Zeta[3])/z)))
           
PqqOneLGEN[z_, En_] := (1/CA)*CF^2*((2*(1 + z^2)*\[Epsilon]*Log[z])/
        (-1 + z) + \[Epsilon]^2*(z - (8*(1 + z^2)*Log[2]*Log[z])/(-1 + z) + 
         (-2*(-1 + z) - (6*(1 + z^2)*Log[1 - z])/(-1 + z))*Log[z] - 
         (8*(1 + z^2)*Log[z]*Log[En/\[Mu]])/(-1 + z) - 
         (2*(1 + z^2)*PolyLog[2, 1 - z])/(-1 + z)) + 
       \[Epsilon]^3*(1 + z - (2*Pi^2*(1 + z^2)*Log[z])/(3*(-1 + z)) + 
         (16*(1 + z^2)*Log[2]^2*Log[z])/(-1 + z) + 
         (6*(-1 + z)*Log[1 - z] + (9*(1 + z^2)*Log[1 - z]^2)/(-1 + z))*
          Log[z] + (16*(1 + z^2)*Log[z]*Log[En/\[Mu]]^2)/(-1 + z) + 
         2*(-1 + z)*PolyLog[2, 1 - z] + Log[1 - z]*
          (-3*z + (6*(1 + z^2)*PolyLog[2, 1 - z])/(-1 + z)) + 
         Log[2]*(-4*z + (8*(-1 + z) + (24*(1 + z^2)*Log[1 - z])/(-1 + z))*
            Log[z] + (8*(1 + z^2)*PolyLog[2, 1 - z])/(-1 + z)) + 
         Log[En/\[Mu]]*(-4*z + (32*(1 + z^2)*Log[2]*Log[z])/(-1 + z) + 
           (8*(-1 + z) + (24*(1 + z^2)*Log[1 - z])/(-1 + z))*Log[z] + 
           (8*(1 + z^2)*PolyLog[2, 1 - z])/(-1 + z)) - 
         (2*(1 + z^2)*PolyLog[3, 1 - z])/(-1 + z))) + 
     CF*(1 + z - 2*D0[z] + \[Epsilon]*(1 - z + 8*D1[z] - 
         4*(1 + z - 2*D0[z])*Log[2] - 4*(1 + z)*Log[1 - z] - 
         4*(1 + z - 2*D0[z])*Log[En/\[Mu]]) + \[Epsilon]^2*
        (-z - (2/3)*Pi^2*(1 + z - 2*D0[z]) - 16*D2[z] + 8*(1 + z - 2*D0[z])*
          Log[2]^2 + 4*(-1 + z)*Log[1 - z] + 8*(1 + z)*Log[1 - z]^2 + 
         Log[2]*(4*(-1 + z - 8*D1[z]) + 16*(1 + z)*Log[1 - z]) + 
         (4*(-1 + z - 8*D1[z]) + 16*(1 + z - 2*D0[z])*Log[2] + 
           16*(1 + z)*Log[1 - z])*Log[En/\[Mu]] + 8*(1 + z - 2*D0[z])*
          Log[En/\[Mu]]^2 + (2*(1 + z^2)*PolyLog[2, 1 - z])/(-1 + z)) + 
       \[Epsilon]^3*((1/3)*(-3 - 3*z + 64*D3[z]) - (32/3)*(1 + z - 2*D0[z])*
          Log[2]^3 - 8*(-1 + z)*Log[1 - z]^2 - (32/3)*(1 + z)*Log[1 - z]^3 + 
         Log[2]^2*(-8*(-1 + z - 8*D1[z]) - 32*(1 + z)*Log[1 - z]) + 
         Pi^2*((2/3)*(-1 + z - 8*D1[z]) + (8/3)*(1 + z - 2*D0[z])*Log[2] + 
           (8/3)*(1 + z)*Log[1 - z]) + (-8*(-1 + z - 8*D1[z]) - 
           32*(1 + z - 2*D0[z])*Log[2] - 32*(1 + z)*Log[1 - z])*
          Log[En/\[Mu]]^2 - (32/3)*(1 + z - 2*D0[z])*Log[En/\[Mu]]^3 - 
         2*(-1 + z)*PolyLog[2, 1 - z] + Log[2]*(4*(z + 16*D2[z]) - 
           16*(-1 + z)*Log[1 - z] - 32*(1 + z)*Log[1 - z]^2 - 
           (8*(1 + z^2)*PolyLog[2, 1 - z])/(-1 + z)) + 
         Log[En/\[Mu]]*((8/3)*Pi^2*(1 + z - 2*D0[z]) + 4*(z + 16*D2[z]) - 
           32*(1 + z - 2*D0[z])*Log[2]^2 - 16*(-1 + z)*Log[1 - z] - 
           32*(1 + z)*Log[1 - z]^2 + Log[2]*(-16*(-1 + z - 8*D1[z]) - 
             64*(1 + z)*Log[1 - z]) - (8*(1 + z^2)*PolyLog[2, 1 - z])/
            (-1 + z)) + Log[1 - z]*(3*z - (6*(1 + z^2)*PolyLog[2, 1 - z])/
            (-1 + z)) - 4*(1 + z - 2*D0[z])*Zeta[3]) + 
       delta[1 - z]*(-(3/2) + \[Epsilon]*(6*Log[2] + 6*Log[En/\[Mu]]) + 
         \[Epsilon]^2*(Pi^2/2 - 12*Log[2]^2 - 24*Log[2]*Log[En/\[Mu]] - 
           12*Log[En/\[Mu]]^2) + \[Epsilon]^3*(-2*Pi^2*Log[2] + 16*Log[2]^3 + 
           (-2*Pi^2 + 48*Log[2]^2)*Log[En/\[Mu]] + 48*Log[2]*
            Log[En/\[Mu]]^2 + 16*Log[En/\[Mu]]^3 + 6*Zeta[3])))           

PqgOneLGEN[z_, En_] := 
    (1/CA)*CF*TR*(\[Epsilon]*(2*(1 - 2*z + 2*z^2)*Log[1 - z] - 
         2*(1 - 2*z + 2*z^2)*Log[z]) + \[Epsilon]^2*
        (-z + (2/3)*Pi^2*(1 - 2*z + 2*z^2) + 4*(-1 + z)*z*Log[1 - z] - 
         7*(1 - 2*z + 2*z^2)*Log[1 - z]^2 + 
         (-4*(-1 + z)*z + 6*(1 - 2*z + 2*z^2)*Log[1 - z])*Log[z] + 
         Log[2]*(-8*(1 - 2*z + 2*z^2)*Log[1 - z] + 8*(1 - 2*z + 2*z^2)*
            Log[z]) + (-8*(1 - 2*z + 2*z^2)*Log[1 - z] + 8*(1 - 2*z + 2*z^2)*
            Log[z])*Log[En/\[Mu]] - 2*(1 - 2*z + 2*z^2)*PolyLog[2, 1 - z]) + 
       \[Epsilon]^3*(1 - 3*z - 14*(-1 + z)*z*Log[1 - z]^2 + 
         (37/3)*(1 - 2*z + 2*z^2)*Log[1 - z]^3 + 
         (-4*(-1 + z)*z + 12*(-1 + z)*z*Log[1 - z] - 9*(1 - 2*z + 2*z^2)*
            Log[1 - z]^2)*Log[z] + Log[2]^2*(16*(1 - 2*z + 2*z^2)*
            Log[1 - z] - 16*(1 - 2*z + 2*z^2)*Log[z]) + 
         Pi^2*((4/3)*(-1 + z)*z - (8/3)*(1 - 2*z + 2*z^2)*Log[2] - 
           (10/3)*(1 - 2*z + 2*z^2)*Log[1 - z] + (2/3)*(1 - 2*z + 2*z^2)*
            Log[z]) + (16*(1 - 2*z + 2*z^2)*Log[1 - z] - 16*(1 - 2*z + 2*z^2)*
            Log[z])*Log[En/\[Mu]]^2 - 4*(-1 + z)*z*PolyLog[2, 1 - z] + 
         Log[1 - z]*(z*(-1 + 4*z) + 6*(1 - 2*z + 2*z^2)*PolyLog[2, 1 - z]) + 
         Log[2]*(4*z - 16*(-1 + z)*z*Log[1 - z] + 28*(1 - 2*z + 2*z^2)*
            Log[1 - z]^2 + (16*(-1 + z)*z - 24*(1 - 2*z + 2*z^2)*Log[1 - z])*
            Log[z] + 8*(1 - 2*z + 2*z^2)*PolyLog[2, 1 - z]) + 
         Log[En/\[Mu]]*(4*z - (8/3)*Pi^2*(1 - 2*z + 2*z^2) - 
           16*(-1 + z)*z*Log[1 - z] + 28*(1 - 2*z + 2*z^2)*Log[1 - z]^2 + 
           (16*(-1 + z)*z - 24*(1 - 2*z + 2*z^2)*Log[1 - z])*Log[z] + 
           Log[2]*(32*(1 - 2*z + 2*z^2)*Log[1 - z] - 32*(1 - 2*z + 2*z^2)*
              Log[z]) + 8*(1 - 2*z + 2*z^2)*PolyLog[2, 1 - z]) + 
         2*(1 - 2*z + 2*z^2)*PolyLog[3, 1 - z])) + 
     TR*(-1 + 2*z - 2*z^2 + \[Epsilon]*(-2*(-1 + z)*z + 4*(1 - 2*z + 2*z^2)*
          Log[2] + 2*(1 - 2*z + 2*z^2)*Log[1 - z] + 4*(1 - 2*z + 2*z^2)*
          Log[En/\[Mu]]) + \[Epsilon]^2*((-z)*(-3 + 2*z) - 
         8*(1 - 2*z + 2*z^2)*Log[2]^2 + 4*(-1 + z)*z*Log[1 - z] + 
         (-1 + 2*z - 2*z^2)*Log[1 - z]^2 + Log[2]*(8*(-1 + z)*z - 
           8*(1 - 2*z + 2*z^2)*Log[1 - z]) + 
         (8*(-1 + z)*z - 16*(1 - 2*z + 2*z^2)*Log[2] - 8*(1 - 2*z + 2*z^2)*
            Log[1 - z])*Log[En/\[Mu]] - 8*(1 - 2*z + 2*z^2)*Log[En/\[Mu]]^2 + 
         2*(1 - 2*z + 2*z^2)*PolyLog[2, 1 - z]) + 
       \[Epsilon]^3*(-1 + 5*z - 2*z^2 + (32/3)*(1 - 2*z + 2*z^2)*Log[2]^3 + 
         (2/3)*Pi^2*(1 - 2*z + 2*z^2)*Log[1 - z] - 2*(-1 + z)*z*
          Log[1 - z]^2 - (5/3)*(1 - 2*z + 2*z^2)*Log[1 - z]^3 + 
         Log[2]^2*(-16*(-1 + z)*z + 16*(1 - 2*z + 2*z^2)*Log[1 - z]) + 
         (-16*(-1 + z)*z + 32*(1 - 2*z + 2*z^2)*Log[2] + 16*(1 - 2*z + 2*z^2)*
            Log[1 - z])*Log[En/\[Mu]]^2 + (32/3)*(1 - 2*z + 2*z^2)*
          Log[En/\[Mu]]^3 + 4*(-1 + z)*z*PolyLog[2, 1 - z] + 
         Log[2]*(4*z*(-3 + 2*z) - 16*(-1 + z)*z*Log[1 - z] + 
           4*(1 - 2*z + 2*z^2)*Log[1 - z]^2 - 8*(1 - 2*z + 2*z^2)*
            PolyLog[2, 1 - z]) + Log[En/\[Mu]]*(4*z*(-3 + 2*z) + 
           32*(1 - 2*z + 2*z^2)*Log[2]^2 - 16*(-1 + z)*z*Log[1 - z] + 
           4*(1 - 2*z + 2*z^2)*Log[1 - z]^2 + Log[2]*(-32*(-1 + z)*z + 
             32*(1 - 2*z + 2*z^2)*Log[1 - z]) - 8*(1 - 2*z + 2*z^2)*
            PolyLog[2, 1 - z]) + Log[1 - z]*(z*(-7 + 4*z) - 
           6*(1 - 2*z + 2*z^2)*PolyLog[2, 1 - z]) + 4*(1 - 2*z + 2*z^2)*
          Zeta[3]))

(*----------------------------------------------------------------------
                        Tree-level anomalous dimensions                                                
----------------------------------------------------------------------*)

\[CapitalGamma]gISR[k_, En_] := 
    nf*TR*(-(2/3) + \[Epsilon]*((2/3)*k*Log[2] + (2/3)*k*Log[En/\[Mu]]) + 
       \[Epsilon]^2*((k*Pi^2)/18 - (1/3)*k^2*Log[2]^2 - 
         (2/3)*k^2*Log[2]*Log[En/\[Mu]] - (1/3)*k^2*Log[En/\[Mu]]^2) + 
       \[Epsilon]^3*((-(1/18))*k^2*Pi^2*Log[2] + (1/9)*k^3*Log[2]^3 + 
         ((-(1/18))*k^2*Pi^2 + (1/3)*k^3*Log[2]^2)*Log[En/\[Mu]] + 
         (1/3)*k^3*Log[2]*Log[En/\[Mu]]^2 + (1/9)*k^3*Log[En/\[Mu]]^3 + 
         (2/3)*k*Zeta[3])) + CA*(11/6 + 2*Log[Emax/En] + 
       \[Epsilon]*((-(11/6))*k*Log[2] - 2*k*Log[2]*Log[Emax/En] - 
         k*Log[Emax/En]^2 + (-((11*k)/6) - 2*k*Log[Emax/En])*Log[En/\[Mu]]) + 
       \[Epsilon]^2*(-((11*k*Pi^2)/72) + (11/12)*k^2*Log[2]^2 + 
         (-((k*Pi^2)/6) + k^2*Log[2]^2)*Log[Emax/En] + 
         k^2*Log[2]*Log[Emax/En]^2 + (1/3)*k^2*Log[Emax/En]^3 + 
         ((11/6)*k^2*Log[2] + 2*k^2*Log[2]*Log[Emax/En] + k^2*Log[Emax/En]^2)*
          Log[En/\[Mu]] + ((11*k^2)/12 + k^2*Log[Emax/En])*Log[En/\[Mu]]^2) + 
       \[Epsilon]^3*((11/72)*k^2*Pi^2*Log[2] - (11/36)*k^3*Log[2]^3 + 
         ((k^2*Pi^2)/12 - (1/2)*k^3*Log[2]^2)*Log[Emax/En]^2 - 
         (1/3)*k^3*Log[2]*Log[Emax/En]^3 - (1/12)*k^3*Log[Emax/En]^4 + 
         ((11*k^2*Pi^2)/72 - (11/12)*k^3*Log[2]^2 + 
           ((k^2*Pi^2)/6 - k^3*Log[2]^2)*Log[Emax/En] - 
           k^3*Log[2]*Log[Emax/En]^2 - (1/3)*k^3*Log[Emax/En]^3)*
          Log[En/\[Mu]] + ((-(11/12))*k^3*Log[2] - k^3*Log[2]*Log[Emax/En] - 
           (1/2)*k^3*Log[Emax/En]^2)*Log[En/\[Mu]]^2 + 
         (-((11*k^3)/36) - (1/3)*k^3*Log[Emax/En])*Log[En/\[Mu]]^3 - 
         (11/6)*k*Zeta[3] + Log[Emax/En]*((1/6)*k^2*Pi^2*Log[2] - 
           (1/3)*k^3*Log[2]^3 - 2*k*Zeta[3])))
           
\[CapitalGamma]qISR[k_, En_] := CF*(3/2 + 2*Log[Emax/En] + 
      \[Epsilon]*((-(3/2))*k*Log[2] - 2*k*Log[2]*Log[Emax/En] - 
        k*Log[Emax/En]^2 + (-((3*k)/2) - 2*k*Log[Emax/En])*Log[En/\[Mu]]) + 
      \[Epsilon]^2*(-((k*Pi^2)/8) + (3/4)*k^2*Log[2]^2 + 
        (-((k*Pi^2)/6) + k^2*Log[2]^2)*Log[Emax/En] + 
        k^2*Log[2]*Log[Emax/En]^2 + (1/3)*k^2*Log[Emax/En]^3 + 
        ((3/2)*k^2*Log[2] + 2*k^2*Log[2]*Log[Emax/En] + k^2*Log[Emax/En]^2)*
         Log[En/\[Mu]] + ((3*k^2)/4 + k^2*Log[Emax/En])*Log[En/\[Mu]]^2) + 
      \[Epsilon]^3*((1/8)*k^2*Pi^2*Log[2] - (1/4)*k^3*Log[2]^3 + 
        ((k^2*Pi^2)/12 - (1/2)*k^3*Log[2]^2)*Log[Emax/En]^2 - 
        (1/3)*k^3*Log[2]*Log[Emax/En]^3 - (1/12)*k^3*Log[Emax/En]^4 + 
        ((k^2*Pi^2)/8 - (3/4)*k^3*Log[2]^2 + ((k^2*Pi^2)/6 - k^3*Log[2]^2)*
           Log[Emax/En] - k^3*Log[2]*Log[Emax/En]^2 - 
          (1/3)*k^3*Log[Emax/En]^3)*Log[En/\[Mu]] + 
        ((-(3/4))*k^3*Log[2] - k^3*Log[2]*Log[Emax/En] - 
          (1/2)*k^3*Log[Emax/En]^2)*Log[En/\[Mu]]^2 + 
        (-(k^3/4) - (1/3)*k^3*Log[Emax/En])*Log[En/\[Mu]]^3 - 
        (3/2)*k*Zeta[3] + Log[Emax/En]*((1/6)*k^2*Pi^2*Log[2] - 
          (1/3)*k^3*Log[2]^3 - 2*k*Zeta[3])))

\[Gamma]gTOgg[n_, k_, En_] := CA*(11/6 + 2*Log[Emax/En] + 
      \[Epsilon]*((203*k)/72 + (65*n)/72 - (n*Pi^2)/3 - k*Log[Emax/En]^2) + 
      \[Epsilon]^2*((2909*k^2)/864 + (395*k*n)/108 + (395*n^2)/864 - 
        (11/36)*k*n*Pi^2 + (1/3)*k^2*Log[Emax/En]^3 + (-2*k*n - 2*n^2)*
         Zeta[3]) + \[Epsilon]^3*((38015*k^3)/10368 + (24949*k^2*n)/3456 + 
        (4457*k*n^2)/1152 + (2417*n^3)/10368 + 
        (-((203*k^2*n)/432) - (65*k*n^2)/432)*Pi^2 + 
        (-((k^2*n)/45) - (k*n^2)/180 - n^3/45)*Pi^4 - 
        (1/12)*k^3*Log[Emax/En]^4 + (-((11*k^2*n)/6) - (11*k*n^2)/6)*Zeta[3]))          
          
\[Gamma]gTOqq[n_, k_, En_] := TR*(-(1/3) + (1/6 - (41*k)/72 - (11*n)/72)*
       \[Epsilon] + (1/6 + (13*k)/72 - (641*k^2)/864 + (7*n)/72 - 
        (71*k*n)/108 - (71*n^2)/864 + (1/18)*k*n*Pi^2)*\[Epsilon]^2 + 
      \[Epsilon]^3*(1/6 + (13*k)/72 + (115*k^2)/864 - (8855*k^3)/10368 + 
        (7*n)/72 + (37*k*n)/108 - (4861*k^2*n)/3456 + (37*n^2)/864 - 
        (785*k*n^2)/1152 - (473*n^3)/10368 + (-((k*n)/36) + (41*k^2*n)/432 + 
          (11*k*n^2)/432)*Pi^2 + ((k^2*n)/3 + (k*n^2)/3)*Zeta[3]))

\[Gamma]qTOqg[n_, k_, En_] := CF*(17/6 + 2*Log[Emax/En] + 
      \[Epsilon]*(1/6 + (121*k)/36 + (85*n)/36 - (n*Pi^2)/3 - 
        k*Log[Emax/En]^2) + \[Epsilon]^2*((5*k)/36 + (791*k^2)/216 + 
        (5*n)/36 + (611*k*n)/108 + (467*n^2)/216 - (17/36)*k*n*Pi^2 + 
        (1/3)*k^2*Log[Emax/En]^3 + (-2*k*n - 2*n^2)*Zeta[3]) + 
      \[Epsilon]^3*((19*k^2)/216 + (4957*k^3)/1296 + (37*k*n)/108 + 
        (4069*k^2*n)/432 + (19*n^2)/216 + (3313*k*n^2)/432 + 
        (2689*n^3)/1296 + (-((k*n)/36) - (121*k^2*n)/216 - (85*k*n^2)/216)*
         Pi^2 + (-((k^2*n)/45) - (k*n^2)/180 - n^3/45)*Pi^4 - 
        (1/12)*k^3*Log[Emax/En]^4 + (-((17*k^2*n)/6) - (17*k*n^2)/6)*Zeta[3]))

\[Gamma]qTOgq[n_, k_, En_] := CF*(-(4/3) + (1/3 - (10*k)/9 - (29*n)/18)*
       \[Epsilon] + ((11*k)/18 - (28*k^2)/27 + n/9 - (287*k*n)/108 - 
        (193*n^2)/108 + (2/9)*k*n*Pi^2)*\[Epsilon]^2 + 
      \[Epsilon]^3*((85*k^2)/108 - (82*k^3)/81 + (71*k*n)/108 - 
        (779*k^2*n)/216 + n^2/27 - (121*k*n^2)/27 - (1223*n^3)/648 + 
        (-((k*n)/18) + (5*k^2*n)/27 + (29*k*n^2)/108)*Pi^2 + 
        ((4*k^2*n)/3 + (4*k*n^2)/3)*Zeta[3]))

\[CapitalGamma]gTOgg[k_, En_] := CA*(11/6 + 2*Log[Emax/En] + 
      \[Epsilon]*(65/36 + (203*k)/72 - (2*Pi^2)/3 - (11/6)*k*Log[2] - 
        2*k*Log[2]*Log[Emax/En] - k*Log[Emax/En]^2 + 
        (-((11*k)/6) - 2*k*Log[Emax/En])*Log[En/\[Mu]]) + 
      \[Epsilon]^2*(395/216 + (395*k)/54 + (2909*k^2)/864 + 
        (-((65*k)/36) - (203*k^2)/72)*Log[2] + (11/12)*k^2*Log[2]^2 + 
        Pi^2*(-((55*k)/72) + (2/3)*k*Log[2]) + (-((k*Pi^2)/6) + k^2*Log[2]^2)*
         Log[Emax/En] + k^2*Log[2]*Log[Emax/En]^2 + 
        (1/3)*k^2*Log[Emax/En]^3 + (-((65*k)/36) - (203*k^2)/72 + 
          (2*k*Pi^2)/3 + (11/6)*k^2*Log[2] + 2*k^2*Log[2]*Log[Emax/En] + 
          k^2*Log[Emax/En]^2)*Log[En/\[Mu]] + 
        ((11*k^2)/12 + k^2*Log[Emax/En])*Log[En/\[Mu]]^2 + 
        (-8 - 4*k)*Zeta[3]) + \[Epsilon]^3*(2417/1296 + (4457*k)/288 + 
        (24949*k^2)/1728 + (38015*k^3)/10368 + (-(8/45) + k/30 - (2*k^2)/45)*
         Pi^4 + ((65*k^2)/72 + (203*k^3)/144)*Log[2]^2 - 
        (11/36)*k^3*Log[2]^3 + Pi^2*(-((325*k)/432) - (1015*k^2)/864 + 
          (55/72)*k^2*Log[2] - (1/3)*k^2*Log[2]^2) + 
        ((k^2*Pi^2)/12 - (1/2)*k^3*Log[2]^2)*Log[Emax/En]^2 - 
        (1/3)*k^3*Log[2]*Log[Emax/En]^3 - (1/12)*k^3*Log[Emax/En]^4 + 
        ((65*k^2)/72 + (203*k^3)/144 - (k^2*Pi^2)/3 - (11/12)*k^3*Log[2] - 
          k^3*Log[2]*Log[Emax/En] - (1/2)*k^3*Log[Emax/En]^2)*
         Log[En/\[Mu]]^2 + (-((11*k^3)/36) - (1/3)*k^3*Log[Emax/En])*
         Log[En/\[Mu]]^3 + (-((55*k)/6) - (11*k^2)/3)*Zeta[3] + 
        Log[Emax/En]*((1/6)*k^2*Pi^2*Log[2] - (1/3)*k^3*Log[2]^3 - 
          2*k*Zeta[3]) + Log[2]*(-((395*k)/216) - (395*k^2)/54 - 
          (2909*k^3)/864 + (8*k + 4*k^2)*Zeta[3]) + Log[En/\[Mu]]*
         (-((395*k)/216) - (395*k^2)/54 - (2909*k^3)/864 + 
          ((65*k^2)/36 + (203*k^3)/72)*Log[2] - (11/12)*k^3*Log[2]^2 + 
          Pi^2*((55*k^2)/72 - (2/3)*k^2*Log[2]) + 
          ((k^2*Pi^2)/6 - k^3*Log[2]^2)*Log[Emax/En] - 
          k^3*Log[2]*Log[Emax/En]^2 - (1/3)*k^3*Log[Emax/En]^3 + 
          (8*k + 4*k^2)*Zeta[3])))

\[CapitalGamma]gTOqq[k_, En_] := 
    TR*(-(1/3) + \[Epsilon]*(-(5/36) - (41*k)/72 + (1/3)*k*Log[2] + 
        (1/3)*k*Log[En/\[Mu]]) + \[Epsilon]^2*(7/216 - (245*k)/216 - 
        (641*k^2)/864 + (5*k*Pi^2)/36 + ((5*k)/36 + (41*k^2)/72)*Log[2] - 
        (1/6)*k^2*Log[2]^2 + ((5*k)/36 + (41*k^2)/72 - (1/3)*k^2*Log[2])*
         Log[En/\[Mu]] - (1/6)*k^2*Log[En/\[Mu]]^2) + 
      \[Epsilon]^3*(217/1296 - (1607*k)/864 - (4631*k^2)/1728 - 
        (8855*k^3)/10368 + (-((7*k)/216) + (245*k^2)/216 + (641*k^3)/864)*
         Log[2] + (-((5*k^2)/72) - (41*k^3)/144)*Log[2]^2 + 
        (1/18)*k^3*Log[2]^3 + Pi^2*((25*k)/432 + (205*k^2)/864 - 
          (5/36)*k^2*Log[2]) + (-((7*k)/216) + (245*k^2)/216 + 
          (641*k^3)/864 - (5*k^2*Pi^2)/36 + (-((5*k^2)/36) - (41*k^3)/72)*
           Log[2] + (1/6)*k^3*Log[2]^2)*Log[En/\[Mu]] + 
        (-((5*k^2)/72) - (41*k^3)/144 + (1/6)*k^3*Log[2])*Log[En/\[Mu]]^2 + 
        (1/18)*k^3*Log[En/\[Mu]]^3 + ((5*k)/3 + (2*k^2)/3)*Zeta[3]))

\[CapitalGamma]qTOqg[k_, En_] := CF*(17/6 + 2*Log[Emax/En] + 
      \[Epsilon]*(44/9 + (121*k)/36 - (2*Pi^2)/3 - (17/6)*k*Log[2] - 
        2*k*Log[2]*Log[Emax/En] - k*Log[Emax/En]^2 + 
        (-((17*k)/6) - 2*k*Log[Emax/En])*Log[En/\[Mu]]) + 
      \[Epsilon]^2*(241/27 + (1237*k)/108 + (791*k^2)/216 + 
        (-((44*k)/9) - (121*k^2)/36)*Log[2] + (17/12)*k^2*Log[2]^2 + 
        Pi^2*(-((85*k)/72) + (2/3)*k*Log[2]) + (-((k*Pi^2)/6) + k^2*Log[2]^2)*
         Log[Emax/En] + k^2*Log[2]*Log[Emax/En]^2 + 
        (1/3)*k^2*Log[Emax/En]^3 + (-((44*k)/9) - (121*k^2)/36 + 
          (2*k*Pi^2)/3 + (17/6)*k^2*Log[2] + 2*k^2*Log[2]*Log[Emax/En] + 
          k^2*Log[Emax/En]^2)*Log[En/\[Mu]] + 
        ((17*k^2)/12 + k^2*Log[Emax/En])*Log[En/\[Mu]]^2 + 
        (-8 - 4*k)*Zeta[3]) + \[Epsilon]^3*(1373/81 + (1129*k)/36 + 
        (511*k^2)/27 + (4957*k^3)/1296 + (-(8/45) + k/30 - (2*k^2)/45)*Pi^4 + 
        ((22*k^2)/9 + (121*k^3)/72)*Log[2]^2 - (17/36)*k^3*Log[2]^3 + 
        Pi^2*(-((55*k)/27) - (605*k^2)/432 + (85/72)*k^2*Log[2] - 
          (1/3)*k^2*Log[2]^2) + ((k^2*Pi^2)/12 - (1/2)*k^3*Log[2]^2)*
         Log[Emax/En]^2 - (1/3)*k^3*Log[2]*Log[Emax/En]^3 - 
        (1/12)*k^3*Log[Emax/En]^4 + ((22*k^2)/9 + (121*k^3)/72 - 
          (k^2*Pi^2)/3 - (17/12)*k^3*Log[2] - k^3*Log[2]*Log[Emax/En] - 
          (1/2)*k^3*Log[Emax/En]^2)*Log[En/\[Mu]]^2 + 
        (-((17*k^3)/36) - (1/3)*k^3*Log[Emax/En])*Log[En/\[Mu]]^3 + 
        (-((85*k)/6) - (17*k^2)/3)*Zeta[3] + Log[Emax/En]*
         ((1/6)*k^2*Pi^2*Log[2] - (1/3)*k^3*Log[2]^3 - 2*k*Zeta[3]) + 
        Log[2]*(-((241*k)/27) - (1237*k^2)/108 - (791*k^3)/216 + 
          (8*k + 4*k^2)*Zeta[3]) + Log[En/\[Mu]]*(-((241*k)/27) - 
          (1237*k^2)/108 - (791*k^3)/216 + ((44*k^2)/9 + (121*k^3)/36)*
           Log[2] - (17/12)*k^3*Log[2]^2 + Pi^2*((85*k^2)/72 - 
            (2/3)*k^2*Log[2]) + ((k^2*Pi^2)/6 - k^3*Log[2]^2)*Log[Emax/En] - 
          k^3*Log[2]*Log[Emax/En]^2 - (1/3)*k^3*Log[Emax/En]^3 + 
          (8*k + 4*k^2)*Zeta[3])))

\[CapitalGamma]qTOgq[k_, En_] := 
    CF*(-(4/3) + \[Epsilon]*(-(26/9) - (10*k)/9 + (4/3)*k*Log[2] + 
        (4/3)*k*Log[En/\[Mu]]) + \[Epsilon]^2*(-(187/27) - (127*k)/27 - 
        (28*k^2)/27 + (5*k*Pi^2)/9 + ((26*k)/9 + (10*k^2)/9)*Log[2] - 
        (2/3)*k^2*Log[2]^2 + ((26*k)/9 + (10*k^2)/9 - (4/3)*k^2*Log[2])*
         Log[En/\[Mu]] - (2/3)*k^2*Log[En/\[Mu]]^2) + 
      \[Epsilon]^3*(-(1211/81) - (299*k)/18 - (347*k^2)/54 - (82*k^3)/81 + 
        ((187*k)/27 + (127*k^2)/27 + (28*k^3)/27)*Log[2] + 
        (-((13*k^2)/9) - (5*k^3)/9)*Log[2]^2 + (2/9)*k^3*Log[2]^3 + 
        Pi^2*((65*k)/54 + (25*k^2)/54 - (5/9)*k^2*Log[2]) + 
        ((187*k)/27 + (127*k^2)/27 + (28*k^3)/27 - (5*k^2*Pi^2)/9 + 
          (-((26*k^2)/9) - (10*k^3)/9)*Log[2] + (2/3)*k^3*Log[2]^2)*
         Log[En/\[Mu]] + (-((13*k^2)/9) - (5*k^3)/9 + (2/3)*k^3*Log[2])*
         Log[En/\[Mu]]^2 + (2/9)*k^3*Log[En/\[Mu]]^3 + ((20*k)/3 + (8*k^2)/3)*
         Zeta[3]))

\[CapitalGamma]gFSR[k_, En_] := 
    nf*TR*(-(2/3) + \[Epsilon]*(-(5/18) - (41*k)/36 + (2/3)*k*Log[2] + 
         (2/3)*k*Log[En/\[Mu]]) + \[Epsilon]^2*(7/108 - (245*k)/108 - 
         (641*k^2)/432 + (5*k*Pi^2)/18 + ((5*k)/18 + (41*k^2)/36)*Log[2] - 
         (1/3)*k^2*Log[2]^2 + ((5*k)/18 + (41*k^2)/36 - (2/3)*k^2*Log[2])*
          Log[En/\[Mu]] - (1/3)*k^2*Log[En/\[Mu]]^2) + 
       \[Epsilon]^3*(217/648 - (1607*k)/432 - (4631*k^2)/864 - 
         (8855*k^3)/5184 + (-((7*k)/108) + (245*k^2)/108 + (641*k^3)/432)*
          Log[2] + (-((5*k^2)/36) - (41*k^3)/72)*Log[2]^2 + 
         (1/9)*k^3*Log[2]^3 + Pi^2*((25*k)/216 + (205*k^2)/432 - 
           (5/18)*k^2*Log[2]) + (-((7*k)/108) + (245*k^2)/108 + 
           (641*k^3)/432 - (5*k^2*Pi^2)/18 + (-((5*k^2)/18) - (41*k^3)/36)*
            Log[2] + (1/3)*k^3*Log[2]^2)*Log[En/\[Mu]] + 
         (-((5*k^2)/36) - (41*k^3)/72 + (1/3)*k^3*Log[2])*Log[En/\[Mu]]^2 + 
         (1/9)*k^3*Log[En/\[Mu]]^3 + ((10*k)/3 + (4*k^2)/3)*Zeta[3])) + 
     CA*(11/6 + 2*Log[Emax/En] + \[Epsilon]*(65/36 + (203*k)/72 - 
         (2*Pi^2)/3 - (11/6)*k*Log[2] - 2*k*Log[2]*Log[Emax/En] - 
         k*Log[Emax/En]^2 + (-((11*k)/6) - 2*k*Log[Emax/En])*Log[En/\[Mu]]) + 
       \[Epsilon]^2*(395/216 + (395*k)/54 + (2909*k^2)/864 + 
         (-((65*k)/36) - (203*k^2)/72)*Log[2] + (11/12)*k^2*Log[2]^2 + 
         Pi^2*(-((55*k)/72) + (2/3)*k*Log[2]) + 
         (-((k*Pi^2)/6) + k^2*Log[2]^2)*Log[Emax/En] + 
         k^2*Log[2]*Log[Emax/En]^2 + (1/3)*k^2*Log[Emax/En]^3 + 
         (-((65*k)/36) - (203*k^2)/72 + (2*k*Pi^2)/3 + (11/6)*k^2*Log[2] + 
           2*k^2*Log[2]*Log[Emax/En] + k^2*Log[Emax/En]^2)*Log[En/\[Mu]] + 
         ((11*k^2)/12 + k^2*Log[Emax/En])*Log[En/\[Mu]]^2 + 
         (-8 - 4*k)*Zeta[3]) + \[Epsilon]^3*(2417/1296 + (4457*k)/288 + 
         (24949*k^2)/1728 + (38015*k^3)/10368 + (-(8/45) + k/30 - (2*k^2)/45)*
          Pi^4 + ((65*k^2)/72 + (203*k^3)/144)*Log[2]^2 - 
         (11/36)*k^3*Log[2]^3 + Pi^2*(-((325*k)/432) - (1015*k^2)/864 + 
           (55/72)*k^2*Log[2] - (1/3)*k^2*Log[2]^2) + 
         ((k^2*Pi^2)/12 - (1/2)*k^3*Log[2]^2)*Log[Emax/En]^2 - 
         (1/3)*k^3*Log[2]*Log[Emax/En]^3 - (1/12)*k^3*Log[Emax/En]^4 + 
         ((65*k^2)/72 + (203*k^3)/144 - (k^2*Pi^2)/3 - (11/12)*k^3*Log[2] - 
           k^3*Log[2]*Log[Emax/En] - (1/2)*k^3*Log[Emax/En]^2)*
          Log[En/\[Mu]]^2 + (-((11*k^3)/36) - (1/3)*k^3*Log[Emax/En])*
          Log[En/\[Mu]]^3 + (-((55*k)/6) - (11*k^2)/3)*Zeta[3] + 
         Log[Emax/En]*((1/6)*k^2*Pi^2*Log[2] - (1/3)*k^3*Log[2]^3 - 
           2*k*Zeta[3]) + Log[2]*(-((395*k)/216) - (395*k^2)/54 - 
           (2909*k^3)/864 + (8*k + 4*k^2)*Zeta[3]) + Log[En/\[Mu]]*
          (-((395*k)/216) - (395*k^2)/54 - (2909*k^3)/864 + 
           ((65*k^2)/36 + (203*k^3)/72)*Log[2] - (11/12)*k^3*Log[2]^2 + 
           Pi^2*((55*k^2)/72 - (2/3)*k^2*Log[2]) + 
           ((k^2*Pi^2)/6 - k^3*Log[2]^2)*Log[Emax/En] - 
           k^3*Log[2]*Log[Emax/En]^2 - (1/3)*k^3*Log[Emax/En]^3 + 
           (8*k + 4*k^2)*Zeta[3])))

\[CapitalGamma]qFSR[k_, En_] := CF*(3/2 + 2*Log[Emax/En] + 
      \[Epsilon]*(2 + (9*k)/4 - (2*Pi^2)/3 - (3/2)*k*Log[2] - 
        2*k*Log[2]*Log[Emax/En] - k*Log[Emax/En]^2 + 
        (-((3*k)/2) - 2*k*Log[Emax/En])*Log[En/\[Mu]]) + 
      \[Epsilon]^2*(2 + (27*k)/4 + (21*k^2)/8 + (-2*k - (9*k^2)/4)*Log[2] + 
        (3/4)*k^2*Log[2]^2 + Pi^2*(-((5*k)/8) + (2/3)*k*Log[2]) + 
        (-((k*Pi^2)/6) + k^2*Log[2]^2)*Log[Emax/En] + 
        k^2*Log[2]*Log[Emax/En]^2 + (1/3)*k^2*Log[Emax/En]^3 + 
        (-2*k - (9*k^2)/4 + (2*k*Pi^2)/3 + (3/2)*k^2*Log[2] + 
          2*k^2*Log[2]*Log[Emax/En] + k^2*Log[Emax/En]^2)*Log[En/\[Mu]] + 
        ((3*k^2)/4 + k^2*Log[Emax/En])*Log[En/\[Mu]]^2 + 
        (-8 - 4*k)*Zeta[3]) + \[Epsilon]^3*(2 + (59*k)/4 + (25*k^2)/2 + 
        (45*k^3)/16 + (-(8/45) + k/30 - (2*k^2)/45)*Pi^4 + 
        (k^2 + (9*k^3)/8)*Log[2]^2 - (1/4)*k^3*Log[2]^3 + 
        Pi^2*(-((5*k)/6) - (15*k^2)/16 + (5/8)*k^2*Log[2] - 
          (1/3)*k^2*Log[2]^2) + ((k^2*Pi^2)/12 - (1/2)*k^3*Log[2]^2)*
         Log[Emax/En]^2 - (1/3)*k^3*Log[2]*Log[Emax/En]^3 - 
        (1/12)*k^3*Log[Emax/En]^4 + (k^2 + (9*k^3)/8 - (k^2*Pi^2)/3 - 
          (3/4)*k^3*Log[2] - k^3*Log[2]*Log[Emax/En] - 
          (1/2)*k^3*Log[Emax/En]^2)*Log[En/\[Mu]]^2 + 
        (-(k^3/4) - (1/3)*k^3*Log[Emax/En])*Log[En/\[Mu]]^3 + 
        (-((15*k)/2) - 3*k^2)*Zeta[3] + Log[Emax/En]*((1/6)*k^2*Pi^2*Log[2] - 
          (1/3)*k^3*Log[2]^3 - 2*k*Zeta[3]) + Log[2]*(-2*k - (27*k^2)/4 - 
          (21*k^3)/8 + (8*k + 4*k^2)*Zeta[3]) + Log[En/\[Mu]]*
         (-2*k - (27*k^2)/4 - (21*k^3)/8 + (2*k^2 + (9*k^3)/4)*Log[2] - 
          (3/4)*k^3*Log[2]^2 + Pi^2*((5*k^2)/8 - (2/3)*k^2*Log[2]) + 
          ((k^2*Pi^2)/6 - k^3*Log[2]^2)*Log[Emax/En] - 
          k^3*Log[2]*Log[Emax/En]^2 - (1/3)*k^3*Log[Emax/En]^3 + 
          (8*k + 4*k^2)*Zeta[3])))

(*----------------------------------------------------------------------
                         One-loop anomalous dimensions                                                                          
----------------------------------------------------------------------*)

\[CapitalGamma]OneLgISR[En_] := 
    CA*(11/6 + 2*Log[Emax/En] + \[Epsilon]*(-((22*Log[2])/3) - 
         8*Log[2]*Log[Emax/En] - 4*Log[Emax/En]^2 + 
         (-(22/3) - 8*Log[Emax/En])*Log[En/\[Mu]]) + 
       \[Epsilon]^2*(-((11*Pi^2)/18) + (44*Log[2]^2)/3 + 
         (-((4*Pi^2)/3) + 16*Log[2]^2)*Log[Emax/En] + 
         16*Log[2]*Log[Emax/En]^2 + (16/3)*Log[Emax/En]^3 + 
         ((88*Log[2])/3 + 32*Log[2]*Log[Emax/En] + 16*Log[Emax/En]^2)*
          Log[En/\[Mu]] + (44/3 + 16*Log[Emax/En])*Log[En/\[Mu]]^2) + 
       \[Epsilon]^3*((22/9)*Pi^2*Log[2] - (176*Log[2]^3)/9 + 
         ((8*Pi^2)/3 - 32*Log[2]^2)*Log[Emax/En]^2 - (64/3)*Log[2]*
          Log[Emax/En]^3 - (16/3)*Log[Emax/En]^4 + 
         ((22*Pi^2)/9 - (176*Log[2]^2)/3 + ((16*Pi^2)/3 - 64*Log[2]^2)*
            Log[Emax/En] - 64*Log[2]*Log[Emax/En]^2 - (64/3)*Log[Emax/En]^3)*
          Log[En/\[Mu]] + (-((176*Log[2])/3) - 64*Log[2]*Log[Emax/En] - 
           32*Log[Emax/En]^2)*Log[En/\[Mu]]^2 + 
         (-(176/9) - (64/3)*Log[Emax/En])*Log[En/\[Mu]]^3 + 
         Log[Emax/En]*((16/3)*Pi^2*Log[2] - (64*Log[2]^3)/3 - 8*Zeta[3]) - 
         (22*Zeta[3])/3)) + nf*TR*(-(2/3) + \[Epsilon]*
        ((8*Log[2])/3 + (8/3)*Log[En/\[Mu]]) + \[Epsilon]^2*
        ((2*Pi^2)/9 - (16*Log[2]^2)/3 - (32/3)*Log[2]*Log[En/\[Mu]] - 
         (16/3)*Log[En/\[Mu]]^2) + \[Epsilon]^3*((-(8/9))*Pi^2*Log[2] + 
         (64*Log[2]^3)/9 + (-((8*Pi^2)/9) + (64*Log[2]^2)/3)*Log[En/\[Mu]] + 
         (64/3)*Log[2]*Log[En/\[Mu]]^2 + (64/9)*Log[En/\[Mu]]^3 + 
         (8*Zeta[3])/3))
       
\[CapitalGamma]OneLqISR[En_] := CF*(3/2 + 2*Log[Emax/En] + 
      \[Epsilon]*(-6*Log[2] - 8*Log[2]*Log[Emax/En] - 4*Log[Emax/En]^2 + 
        (-6 - 8*Log[Emax/En])*Log[En/\[Mu]]) + \[Epsilon]^2*
       (-(Pi^2/2) + 12*Log[2]^2 + (-((4*Pi^2)/3) + 16*Log[2]^2)*
         Log[Emax/En] + 16*Log[2]*Log[Emax/En]^2 + (16/3)*Log[Emax/En]^3 + 
        (24*Log[2] + 32*Log[2]*Log[Emax/En] + 16*Log[Emax/En]^2)*
         Log[En/\[Mu]] + (12 + 16*Log[Emax/En])*Log[En/\[Mu]]^2) + 
      \[Epsilon]^3*(2*Pi^2*Log[2] - 16*Log[2]^3 + ((8*Pi^2)/3 - 32*Log[2]^2)*
         Log[Emax/En]^2 - (64/3)*Log[2]*Log[Emax/En]^3 - 
        (16/3)*Log[Emax/En]^4 + (2*Pi^2 - 48*Log[2]^2 + 
          ((16*Pi^2)/3 - 64*Log[2]^2)*Log[Emax/En] - 
          64*Log[2]*Log[Emax/En]^2 - (64/3)*Log[Emax/En]^3)*Log[En/\[Mu]] + 
        (-48*Log[2] - 64*Log[2]*Log[Emax/En] - 32*Log[Emax/En]^2)*
         Log[En/\[Mu]]^2 + (-16 - (64/3)*Log[Emax/En])*Log[En/\[Mu]]^3 + 
        Log[Emax/En]*((16/3)*Pi^2*Log[2] - (64*Log[2]^3)/3 - 8*Zeta[3]) - 
        6*Zeta[3]))                                                      

\[Gamma]OneLgTOgg[En_] := CA*nf*TR*(1/3 + (31*\[Epsilon])/9) + 
     CA^2*(-(1013/9) + (143*Pi^2)/36 + (-(11/6) - 2*Log[Emax/En])/
        \[Epsilon]^2 - (1/3)*Pi^2*Log[Emax/En] - (16/3)*Log[Emax/En]^3 + 
       (-(134/9) + (4*Pi^2)/3 + 4*Log[Emax/En]^2)/\[Epsilon] + 60*Zeta[3] + 
       \[Epsilon]*(-(14635/18) + (268*Pi^2)/9 + (136*Pi^4)/45 + 
         (2/3)*Pi^2*Log[Emax/En]^2 + (16/3)*Log[Emax/En]^4 + (539*Zeta[3])/3))

\[Gamma]OneLgTOqq[En_] := nf*TR^2*(92/27 + 4/(9*\[Epsilon]) + 
       (1804/81 - (2*Pi^2)/3)*\[Epsilon]) + 
     CF*TR*(100/3 - Pi^2 + 2/(3*\[Epsilon]^2) + 5/\[Epsilon] + 
       \[Epsilon]*(625/3 - (15*Pi^2)/2 - 36*Zeta[3])) + 
     CA*TR*(-(370/27) + (5*Pi^2)/18 - 1/(3*\[Epsilon]^2) - 5/(2*\[Epsilon]) + 
       \[Epsilon]*(-(10231/162) + (29*Pi^2)/12 + (10*Zeta[3])/3))
       
\[Gamma]OneLqTOqg[En_] := CF^2*(-(347/6) + (17*Pi^2)/9 + 
       (-(85/18) + (2*Pi^2)/3)/\[Epsilon] + 44*Zeta[3] + 
       \[Epsilon]*(-(9521/18) + (647*Pi^2)/36 + (8*Pi^4)/3 + 
         (374*Zeta[3])/3)) + CA*CF*(-(347/3) + (17*Pi^2)/4 + 
       (-(17/6) - 2*Log[Emax/En])/\[Epsilon]^2 - (1/3)*Pi^2*Log[Emax/En] - 
       (16/3)*Log[Emax/En]^3 + (-(55/3) + (2*Pi^2)/3 + 4*Log[Emax/En]^2)/
        \[Epsilon] + 16*Zeta[3] + \[Epsilon]*(-(4333/6) + (169*Pi^2)/6 + 
         (16*Pi^4)/45 + (2/3)*Pi^2*Log[Emax/En]^2 + (16/3)*Log[Emax/En]^4 + 
         153*Zeta[3]))
        
\[Gamma]OneLqTOgq[En_] := CA*CF*(158/3 - 2*Pi^2 + 4/(3*\[Epsilon]^2) + 
       25/(3*\[Epsilon]) + \[Epsilon]*(995/3 - (77*Pi^2)/6 - 72*Zeta[3])) + 
     CF^2*(161/6 - (8*Pi^2)/9 + 20/(9*\[Epsilon]) + 
       \[Epsilon]*(2173/9 - (74*Pi^2)/9 - (176*Zeta[3])/3))                                         

\[CapitalGamma]OneLgTOgg[En_] := 
    nf*TR*(-(\[Epsilon]^2/3) + \[Epsilon]^3*(-(31/9) + (4*Log[2])/3 + 
         (4/3)*Log[En/\[Mu]])) + CA*(11/6 + 2*Log[Emax/En] + 
       \[Epsilon]*(134/9 - (4*Pi^2)/3 - (22*Log[2])/3 - 
         8*Log[2]*Log[Emax/En] - 4*Log[Emax/En]^2 + 
         (-(22/3) - 8*Log[Emax/En])*Log[En/\[Mu]]) + 
       \[Epsilon]^2*(1013/9 - (536*Log[2])/9 + (44*Log[2]^2)/3 + 
         Pi^2*(-(11/2) + (16*Log[2])/3) + (-((4*Pi^2)/3) + 16*Log[2]^2)*
          Log[Emax/En] + 16*Log[2]*Log[Emax/En]^2 + (16/3)*Log[Emax/En]^3 + 
         (-(536/9) + (16*Pi^2)/3 + (88*Log[2])/3 + 32*Log[2]*Log[Emax/En] + 
           16*Log[Emax/En]^2)*Log[En/\[Mu]] + (44/3 + 16*Log[Emax/En])*
          Log[En/\[Mu]]^2 - 60*Zeta[3]) + \[Epsilon]^3*
        (14635/18 - (86*Pi^4)/45 + (1072*Log[2]^2)/9 - (176*Log[2]^3)/9 + 
         Pi^2*(-(1139/27) + 22*Log[2] - (32*Log[2]^2)/3) + 
         ((8*Pi^2)/3 - 32*Log[2]^2)*Log[Emax/En]^2 - (64/3)*Log[2]*
          Log[Emax/En]^3 - (16/3)*Log[Emax/En]^4 + 
         (1072/9 - (32*Pi^2)/3 - (176*Log[2])/3 - 64*Log[2]*Log[Emax/En] - 
           32*Log[Emax/En]^2)*Log[En/\[Mu]]^2 + 
         (-(176/9) - (64/3)*Log[Emax/En])*Log[En/\[Mu]]^3 + 
         Log[Emax/En]*((16/3)*Pi^2*Log[2] - (64*Log[2]^3)/3 - 8*Zeta[3]) - 
         187*Zeta[3] + Log[2]*(-(4052/9) + 240*Zeta[3]) + 
         Log[En/\[Mu]]*(-(4052/9) + Pi^2*(22 - (64*Log[2])/3) + 
           (2144*Log[2])/9 - (176*Log[2]^2)/3 + ((16*Pi^2)/3 - 64*Log[2]^2)*
            Log[Emax/En] - 64*Log[2]*Log[Emax/En]^2 - (64/3)*Log[Emax/En]^3 + 
           240*Zeta[3])))     
       
\[CapitalGamma]OneLgTOqq[En_] := (1/(-CA + 2*CF))*
     (nf*TR^2*(-((4*\[Epsilon])/9) + \[Epsilon]^2*(-(92/27) + (16*Log[2])/9 + 
          (16/9)*Log[En/\[Mu]]) + \[Epsilon]^3*(-(1804/81) + (28*Pi^2)/27 + 
          (368*Log[2])/27 - (32*Log[2]^2)/9 + (368/27 - (64*Log[2])/9)*
           Log[En/\[Mu]] - (32/9)*Log[En/\[Mu]]^2)) + 
      CA*TR*(1/3 + \[Epsilon]*(5/2 - (4*Log[2])/3 - (4/3)*Log[En/\[Mu]]) + 
        \[Epsilon]^2*(370/27 - (5*Pi^2)/9 - 10*Log[2] + (8*Log[2]^2)/3 + 
          (-10 + (16*Log[2])/3)*Log[En/\[Mu]] + (8/3)*Log[En/\[Mu]]^2) + 
        \[Epsilon]^3*(10231/162 - (1480*Log[2])/27 + 20*Log[2]^2 - 
          (32*Log[2]^3)/9 + Pi^2*(-(9/2) + (20*Log[2])/9) + 
          (-(1480/27) + (20*Pi^2)/9 + 40*Log[2] - (32*Log[2]^2)/3)*
           Log[En/\[Mu]] + (20 - (32*Log[2])/3)*Log[En/\[Mu]]^2 - 
          (32/9)*Log[En/\[Mu]]^3 - (14*Zeta[3])/3)) + 
      CF*TR*(-(2/3) + \[Epsilon]*(-5 + (8*Log[2])/3 + (8/3)*Log[En/\[Mu]]) + 
        \[Epsilon]^2*(-(100/3) + (14*Pi^2)/9 + 20*Log[2] - (16*Log[2]^2)/3 + 
          (20 - (32*Log[2])/3)*Log[En/\[Mu]] - (16/3)*Log[En/\[Mu]]^2) + 
        \[Epsilon]^3*(-(625/3) + Pi^2*(35/3 - (56*Log[2])/9) + 
          (400*Log[2])/3 - 40*Log[2]^2 + (64*Log[2]^3)/9 + 
          (400/3 - (56*Pi^2)/9 - 80*Log[2] + (64*Log[2]^2)/3)*Log[En/\[Mu]] + 
          (-40 + (64*Log[2])/3)*Log[En/\[Mu]]^2 + (64/9)*Log[En/\[Mu]]^3 + 
          (116*Zeta[3])/3)))
          
\[CapitalGamma]OneLqTOqg[En_] := 
    CF*(17/6 + 2*Log[Emax/En] + \[Epsilon]*(55/3 - (2*Pi^2)/3 - 
         (34*Log[2])/3 - 8*Log[2]*Log[Emax/En] - 4*Log[Emax/En]^2 + 
         (-(34/3) - 8*Log[Emax/En])*Log[En/\[Mu]]) + 
       \[Epsilon]^2*(347/3 - (220*Log[2])/3 + (68*Log[2]^2)/3 + 
         Pi^2*(-(119/18) + (8*Log[2])/3) + (-((4*Pi^2)/3) + 16*Log[2]^2)*
          Log[Emax/En] + 16*Log[2]*Log[Emax/En]^2 + (16/3)*Log[Emax/En]^3 + 
         (-(220/3) + (8*Pi^2)/3 + (136*Log[2])/3 + 32*Log[2]*Log[Emax/En] + 
           16*Log[Emax/En]^2)*Log[En/\[Mu]] + (68/3 + 16*Log[Emax/En])*
          Log[En/\[Mu]]^2 - 16*Zeta[3]) + \[Epsilon]^3*
        (4333/6 + Pi^4/5 + (440*Log[2]^2)/3 - (272*Log[2]^3)/9 + 
         Pi^2*(-(391/9) + (238*Log[2])/9 - (16*Log[2]^2)/3) + 
         ((8*Pi^2)/3 - 32*Log[2]^2)*Log[Emax/En]^2 - (64/3)*Log[2]*
          Log[Emax/En]^3 - (16/3)*Log[Emax/En]^4 + 
         (440/3 - (16*Pi^2)/3 - (272*Log[2])/3 - 64*Log[2]*Log[Emax/En] - 
           32*Log[Emax/En]^2)*Log[En/\[Mu]]^2 + 
         (-(272/9) - (64/3)*Log[Emax/En])*Log[En/\[Mu]]^3 + 
         Log[Emax/En]*((16/3)*Pi^2*Log[2] - (64*Log[2]^3)/3 - 8*Zeta[3]) - 
         (493*Zeta[3])/3 + Log[2]*(-(1388/3) + 64*Zeta[3]) + 
         Log[En/\[Mu]]*(-(1388/3) + Pi^2*(238/9 - (32*Log[2])/3) + 
           (880*Log[2])/3 - (272*Log[2]^2)/3 + ((16*Pi^2)/3 - 64*Log[2]^2)*
            Log[Emax/En] - 64*Log[2]*Log[Emax/En]^2 - (64/3)*Log[Emax/En]^3 + 
           64*Zeta[3]))) + (1/CA)*CF^2*((85/18 - (2*Pi^2)/3)*\[Epsilon] + 
       \[Epsilon]^2*(347/6 - (170*Log[2])/9 + Pi^2*(-(17/9) + (8*Log[2])/3) + 
         (-(170/9) + (8*Pi^2)/3)*Log[En/\[Mu]] - 44*Zeta[3]) + 
       \[Epsilon]^3*(9521/18 - (19*Pi^4)/9 + (340*Log[2]^2)/9 + 
         Pi^2*(-(1183/54) + (68*Log[2])/9 - (16*Log[2]^2)/3) + 
         (340/9 - (16*Pi^2)/3)*Log[En/\[Mu]]^2 - (374*Zeta[3])/3 + 
         Log[2]*(-(694/3) + 176*Zeta[3]) + Log[En/\[Mu]]*
          (-(694/3) + Pi^2*(68/9 - (32*Log[2])/3) + (680*Log[2])/9 + 
           176*Zeta[3])))
       
\[CapitalGamma]OneLqTOgq[En_] := 
    (1/CA)*CF^2*(-((20*\[Epsilon])/9) + \[Epsilon]^2*(-(161/6) + (8*Pi^2)/9 + 
         (80*Log[2])/9 + (80/9)*Log[En/\[Mu]]) + \[Epsilon]^3*
        (-(2173/9) + Pi^2*(272/27 - (32*Log[2])/9) + (322*Log[2])/3 - 
         (160*Log[2]^2)/9 + (322/3 - (32*Pi^2)/9 - (320*Log[2])/9)*
          Log[En/\[Mu]] - (160/9)*Log[En/\[Mu]]^2 + (176*Zeta[3])/3)) + 
     CF*(-(4/3) + \[Epsilon]*(-(25/3) + (16*Log[2])/3 + 
         (16/3)*Log[En/\[Mu]]) + \[Epsilon]^2*(-(158/3) + (28*Pi^2)/9 + 
         (100*Log[2])/3 - (32*Log[2]^2)/3 + (100/3 - (64*Log[2])/3)*
          Log[En/\[Mu]] - (32/3)*Log[En/\[Mu]]^2) + 
       \[Epsilon]^3*(-(995/3) + Pi^2*(178/9 - (112*Log[2])/9) + 
         (632*Log[2])/3 - (200*Log[2]^2)/3 + (128*Log[2]^3)/9 + 
         (632/3 - (112*Pi^2)/9 - (400*Log[2])/3 + (128*Log[2]^2)/3)*
          Log[En/\[Mu]] + (-(200/3) + (128*Log[2])/3)*Log[En/\[Mu]]^2 + 
         (128/9)*Log[En/\[Mu]]^3 + (232*Zeta[3])/3))
                                                                                                                                                                                                                                                
\[CapitalGamma]OneLgFSR[En_] := 
    nf*TR*(-(\[Epsilon]^2/3) + \[Epsilon]^3*(-(31/9) + (4*Log[2])/3 + 
         (4/3)*Log[En/\[Mu]])) + CA*(11/6 + 2*Log[Emax/En] + 
       \[Epsilon]*(134/9 - (4*Pi^2)/3 - (22*Log[2])/3 - 
         8*Log[2]*Log[Emax/En] - 4*Log[Emax/En]^2 + 
         (-(22/3) - 8*Log[Emax/En])*Log[En/\[Mu]]) + 
       \[Epsilon]^2*(1013/9 - (536*Log[2])/9 + (44*Log[2]^2)/3 + 
         Pi^2*(-(11/2) + (16*Log[2])/3) + (-((4*Pi^2)/3) + 16*Log[2]^2)*
          Log[Emax/En] + 16*Log[2]*Log[Emax/En]^2 + (16/3)*Log[Emax/En]^3 + 
         (-(536/9) + (16*Pi^2)/3 + (88*Log[2])/3 + 32*Log[2]*Log[Emax/En] + 
           16*Log[Emax/En]^2)*Log[En/\[Mu]] + (44/3 + 16*Log[Emax/En])*
          Log[En/\[Mu]]^2 - 60*Zeta[3]) + \[Epsilon]^3*
        (14635/18 - (86*Pi^4)/45 + (1072*Log[2]^2)/9 - (176*Log[2]^3)/9 + 
         Pi^2*(-(1139/27) + 22*Log[2] - (32*Log[2]^2)/3) + 
         ((8*Pi^2)/3 - 32*Log[2]^2)*Log[Emax/En]^2 - (64/3)*Log[2]*
          Log[Emax/En]^3 - (16/3)*Log[Emax/En]^4 + 
         (1072/9 - (32*Pi^2)/3 - (176*Log[2])/3 - 64*Log[2]*Log[Emax/En] - 
           32*Log[Emax/En]^2)*Log[En/\[Mu]]^2 + 
         (-(176/9) - (64/3)*Log[Emax/En])*Log[En/\[Mu]]^3 + 
         Log[Emax/En]*((16/3)*Pi^2*Log[2] - (64*Log[2]^3)/3 - 8*Zeta[3]) - 
         187*Zeta[3] + Log[2]*(-(4052/9) + 240*Zeta[3]) + 
         Log[En/\[Mu]]*(-(4052/9) + Pi^2*(22 - (64*Log[2])/3) + 
           (2144*Log[2])/9 - (176*Log[2]^2)/3 + ((16*Pi^2)/3 - 64*Log[2]^2)*
            Log[Emax/En] - 64*Log[2]*Log[Emax/En]^2 - (64/3)*Log[Emax/En]^3 + 
           240*Zeta[3]))) + (1/(-CA + 2*CF))*
      (nf^2*TR^2*(-((8*\[Epsilon])/9) + \[Epsilon]^2*(-(184/27) + 
           (32*Log[2])/9 + (32/9)*Log[En/\[Mu]]) + \[Epsilon]^3*
          (-(3608/81) + (56*Pi^2)/27 + (736*Log[2])/27 - (64*Log[2]^2)/9 + 
           (736/27 - (128*Log[2])/9)*Log[En/\[Mu]] - 
           (64/9)*Log[En/\[Mu]]^2)) + 
       nf*TR*(CA*(2/3 + \[Epsilon]*(5 - (8*Log[2])/3 - (8/3)*Log[En/\[Mu]]) + 
           \[Epsilon]^2*(740/27 - (10*Pi^2)/9 - 20*Log[2] + (16*Log[2]^2)/3 + 
             (-20 + (32*Log[2])/3)*Log[En/\[Mu]] + (16/3)*Log[En/\[Mu]]^2) + 
           \[Epsilon]^3*(10231/81 - (2960*Log[2])/27 + 40*Log[2]^2 - 
             (64*Log[2]^3)/9 + Pi^2*(-9 + (40*Log[2])/9) + 
             (-(2960/27) + (40*Pi^2)/9 + 80*Log[2] - (64*Log[2]^2)/3)*
              Log[En/\[Mu]] + (40 - (64*Log[2])/3)*Log[En/\[Mu]]^2 - 
             (64/9)*Log[En/\[Mu]]^3 - (28*Zeta[3])/3)) + 
         CF*(-(4/3) + \[Epsilon]*(-10 + (16*Log[2])/3 + 
             (16/3)*Log[En/\[Mu]]) + \[Epsilon]^2*(-(200/3) + (28*Pi^2)/9 + 
             40*Log[2] - (32*Log[2]^2)/3 + (40 - (64*Log[2])/3)*
              Log[En/\[Mu]] - (32/3)*Log[En/\[Mu]]^2) + \[Epsilon]^3*
            (-(1250/3) + Pi^2*(70/3 - (112*Log[2])/9) + (800*Log[2])/3 - 
             80*Log[2]^2 + (128*Log[2]^3)/9 + (800/3 - (112*Pi^2)/9 - 160*
                Log[2] + (128*Log[2]^2)/3)*Log[En/\[Mu]] + 
             (-80 + (128*Log[2])/3)*Log[En/\[Mu]]^2 + 
             (128/9)*Log[En/\[Mu]]^3 + (232*Zeta[3])/3))))
             
\[CapitalGamma]OneLqFSR[En_] := 
    CF*(3/2 + 2*Log[Emax/En] + \[Epsilon]*(10 - (2*Pi^2)/3 - 6*Log[2] - 
         8*Log[2]*Log[Emax/En] - 4*Log[Emax/En]^2 + (-6 - 8*Log[Emax/En])*
          Log[En/\[Mu]]) + \[Epsilon]^2*(63 - 40*Log[2] + 12*Log[2]^2 + 
         Pi^2*(-(7/2) + (8*Log[2])/3) + (-((4*Pi^2)/3) + 16*Log[2]^2)*
          Log[Emax/En] + 16*Log[2]*Log[Emax/En]^2 + (16/3)*Log[Emax/En]^3 + 
         (-40 + (8*Pi^2)/3 + 24*Log[2] + 32*Log[2]*Log[Emax/En] + 
           16*Log[Emax/En]^2)*Log[En/\[Mu]] + (12 + 16*Log[Emax/En])*
          Log[En/\[Mu]]^2 - 16*Zeta[3]) + \[Epsilon]^3*
        (781/2 + Pi^4/5 + 80*Log[2]^2 - 16*Log[2]^3 + 
         Pi^2*(-(71/3) + 14*Log[2] - (16*Log[2]^2)/3) + 
         ((8*Pi^2)/3 - 32*Log[2]^2)*Log[Emax/En]^2 - (64/3)*Log[2]*
          Log[Emax/En]^3 - (16/3)*Log[Emax/En]^4 + 
         (80 - (16*Pi^2)/3 - 48*Log[2] - 64*Log[2]*Log[Emax/En] - 
           32*Log[Emax/En]^2)*Log[En/\[Mu]]^2 + (-16 - (64/3)*Log[Emax/En])*
          Log[En/\[Mu]]^3 + Log[Emax/En]*((16/3)*Pi^2*Log[2] - 
           (64*Log[2]^3)/3 - 8*Zeta[3]) - 87*Zeta[3] + 
         Log[2]*(-252 + 64*Zeta[3]) + Log[En/\[Mu]]*
          (-252 + Pi^2*(14 - (32*Log[2])/3) + 160*Log[2] - 48*Log[2]^2 + 
           ((16*Pi^2)/3 - 64*Log[2]^2)*Log[Emax/En] - 
           64*Log[2]*Log[Emax/En]^2 - (64/3)*Log[Emax/En]^3 + 64*Zeta[3]))) + 
     (1/CA)*CF^2*((5/2 - (2*Pi^2)/3)*\[Epsilon] + 
       \[Epsilon]^2*(31 - 10*Log[2] + Pi^2*(-1 + (8*Log[2])/3) + 
         (-10 + (8*Pi^2)/3)*Log[En/\[Mu]] - 44*Zeta[3]) + 
       \[Epsilon]^3*(575/2 - (19*Pi^4)/9 + 20*Log[2]^2 + 
         Pi^2*(-(71/6) + 4*Log[2] - (16*Log[2]^2)/3) + (20 - (16*Pi^2)/3)*
          Log[En/\[Mu]]^2 - 66*Zeta[3] + Log[2]*(-124 + 176*Zeta[3]) + 
         Log[En/\[Mu]]*(-124 + Pi^2*(4 - (32*Log[2])/3) + 40*Log[2] + 
           176*Zeta[3])))

(*----------------------------------------------------------------------
                     Triple-collinear splitting functions                                                                  
----------------------------------------------------------------------*)

TCgISR[z_, En_] := CA*nf*TR*((4*Pi^2*(-1 + z - 2*z^2 + z^3 - z*D0[z]))/
        (9*z) + (1/9)*(75 + 3*z - 64*D0[z] + 40*D1[z]) - 
       (4*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[2]^2)/z + 
       (4/9)*(-14 + z)*Log[1 - z] + ((-1 - 9*z + 16*z^2)*Log[z])/
        (9*(-1 + z)) + (-1 - z)*Log[z]^2 + 
       Log[2]*((2*(-23 + 9*z - 21*z^2 + 23*z^3 + 6*z*D0[z] + 24*z*D1[z]))/
          (9*z) - (16*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/(3*z) - 
         (8/3)*(1 + z)*Log[z]) + ((1/9)*(14 - z - 10*D0[z]) + 
         (4*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[2])/(3*z) + 
         delta[1 - z]*(275/108 - Pi^2/9 - 2*Log[2]^2 + (10/9 + (4*Log[2])/3)*
            Log[Emax/En]) + (2/3)*(1 + z)*Log[z])/\[Epsilon] + 
       ((4/9)*(-14 + z + 10*D0[z]) - (16*(-1 + 2*z - z^2 + z^3 - z*D0[z])*
           Log[2])/(3*z) - (8/3)*(1 + z)*Log[z])*Log[En/\[Mu]] + 
       (8/3)*(1 + z)*PolyLog[2, z] + delta[1 - z]*
        (509/108 + Pi^2*(97/216 - (5*Log[2])/9) - (265*Log[2])/54 + 
         (59*Log[2]^2)/9 + (64*Log[2]^3)/9 + (-(83/27) + (8*Pi^2)/9 - 
           (4*Log[2])/3 + 4*Log[2]^2)*Log[Emax/En] + (-(20/9) - (8*Log[2])/3)*
          Log[Emax/En]^2 + (-(275/27) + (4*Pi^2)/9 + 8*Log[2]^2 + 
           (-(40/9) - (16*Log[2])/3)*Log[Emax/En])*Log[En/\[Mu]] - 
         (11*Zeta[3])/2)) + CF*nf*TR*(-30*(-1 + z) + 20*(-1 + z)*Log[1 - z] + 
       4*(1 + z)*Log[z] + (1/2)*(-1 - 7*z)*Log[z]^2 + 
       (5/3)*(1 + z)*Log[z]^3 + Pi^2*((-(2/3))*(1 + 3*z) + 
         (4/3)*(1 + z)*Log[2] + (4/3)*(1 + z)*Log[z]) + 
       Log[2]^2*(-((7*(-1 + z)*(4 + 7*z + 4*z^2))/(6*z)) + 
         7*(1 + z)*Log[z]) + (-5*(-1 + z) + (1 + 3*z)*Log[z] + 
         (-1 - z)*Log[z]^2 + Log[2]*(((-1 + z)*(4 + 7*z + 4*z^2))/(3*z) - 
           2*(1 + z)*Log[z]))/\[Epsilon] + 
       (20*(-1 + z) - 4*(1 + 3*z)*Log[z] + 4*(1 + z)*Log[z]^2 + 
         Log[2]*(-((4*(-1 + z)*(4 + 7*z + 4*z^2))/(3*z)) + 8*(1 + z)*Log[z]))*
        Log[En/\[Mu]] + 4*(1 + 3*z)*PolyLog[2, z] + 
       Log[2]*(((-1 + z)*(46 + 223*z + 46*z^2))/(9*z) - 
         (4*(-1 + z)*(4 + 7*z + 4*z^2)*Log[1 - z])/(3*z) - 
         2*(1 + 5*z)*Log[z] + 6*(1 + z)*Log[z]^2 - 8*(1 + z)*PolyLog[2, z]) - 
       8*(1 + z)*PolyLog[3, z] + 8*(1 + z)*Zeta[3]) + 
     CA^2*(-(((-17 - 10*z + 17*z^2 + 10*z^3 + 7*z^4)*Log[z]^3)/
         (3*(-1 + z)*(1 + z))) + Log[2]^2*
        ((-110 + 129*z - 96*z^2 + 110*z^3 - 33*z*D0[z])/(3*z) - 
         14*(1 + z)*Log[z]) + 
       Pi^2*((2*(-2 + z - 2*z^2 - 2*z^3 + 4*z^4 - 3*z*D0[z] - 3*z^2*D0[z])*
           Log[2])/(3*z*(1 + z)) + (2*(2 + z + 2*z^2 + 2*z^3)*Log[1 - z])/
          (3*z*(1 + z)) - (4*(1 - 4*z - z^2 + 4*z^3 + z^4 + 2*z^5)*Log[z])/
          (3*(-1 + z)*z*(1 + z)) + (1/(9*z*(1 + z)))*(-33 - 20*z - z^2 - 
           3*z^3 + 11*z^4 + 11*z*D0[z] + 11*z^2*D0[z] + 6*z*D1[z] + 
           6*z^2*D1[z] + 9*Log[1 + z] + 18*z*Log[1 + z] + 27*z^2*Log[1 + z] + 
           18*z^3*Log[1 + z] + 9*z^4*Log[1 + z])) + 
       Log[z]^2*(((1 - z + z^2)^2*Log[1 - z])/((-1 + z)*z) + 
         (-264 - 291*z - 258*z^2 - 275*z^3 - 44*z^4 + 12*Log[1 + z] + 
           24*z*Log[1 + z] + 36*z^2*Log[1 + z] + 24*z^3*Log[1 + z] + 
           12*z^4*Log[1 + z])/(12*z*(1 + z))) + (1/(9*z*(1 + z)))*Log[1 - z]*
        (-268 + 237*z + 134*z^2 - 103*z^3 + 268*z^4 + 72*PolyLog[2, -z] + 
         144*z*PolyLog[2, -z] + 216*z^2*PolyLog[2, -z] + 
         144*z^3*PolyLog[2, -z] + 72*z^4*PolyLog[2, -z]) + 
       Log[En/\[Mu]]*((2*Pi^2*(2 + z + 2*z^2 + 2*z^3 + z*D0[z] + z^2*D0[z]))/
          (3*z*(1 + z)) - (4*(-3 - 2*z + 3*z^2 + 2*z^3 + z^4)*Log[z]^2)/
          ((-1 + z)*(1 + z)) + Log[2]*((4*(-33 + 40*z - 29*z^2 + 33*z^3 - 
              11*z*D0[z]))/(3*z) - 16*(1 + z)*Log[z]) + 
         (2*Log[z]*(-44 - 33*z - 14*z^2 - 25*z^3 + 12*Log[1 + z] + 
            24*z*Log[1 + z] + 36*z^2*Log[1 + z] + 24*z^3*Log[1 + z] + 
            12*z^4*Log[1 + z]))/(3*z*(1 + z)) + (1/(9*z*(1 + z)))*
          (-268 + 237*z + 134*z^2 - 103*z^3 + 268*z^4 - 128*z*D0[z] - 
           128*z^2*D0[z] + 72*PolyLog[2, -z] + 144*z*PolyLog[2, -z] + 
           216*z^2*PolyLog[2, -z] + 144*z^3*PolyLog[2, -z] + 
           72*z^4*PolyLog[2, -z])) - (2*(-55 + 23*z - 37*z^2 + 11*z^3)*
         PolyLog[2, z])/(3*z) + Log[2]*((4*(-33 + 40*z - 29*z^2 + 33*z^3)*
           Log[1 - z])/(3*z) - (4*(-4 - 3*z + 4*z^2 + 3*z^3 + z^4)*Log[z]^2)/
          ((-1 + z)*(1 + z)) + (2*Log[z]*(-55 - 59*z - 44*z^2 - 51*z^3 - 
            11*z^4 + 12*Log[1 + z] + 24*z*Log[1 + z] + 36*z^2*Log[1 + z] + 
            24*z^3*Log[1 + z] + 12*z^4*Log[1 + z]))/(3*z*(1 + z)) + 
         (1/(3*z*(1 + z)))*(-2 + 40*z + 3*z^2 - 37*z^3 + 2*z^4 - z*D0[z] - 
           z^2*D0[z] - 44*z*D1[z] - 44*z^2*D1[z] + 24*PolyLog[2, -z] + 
           48*z*PolyLog[2, -z] + 72*z^2*PolyLog[2, -z] + 
           48*z^3*PolyLog[2, -z] + 24*z^4*PolyLog[2, -z]) + 
         16*(1 + z)*PolyLog[2, z]) + 
       Log[z]*((2*Log[1 - z]*(11 - z + z^3 - 11*z^4 + 12*Log[1 + z] + 
            24*z*Log[1 + z] + 36*z^2*Log[1 + z] + 24*z^3*Log[1 + z] + 
            12*z^4*Log[1 + z]))/(3*z*(1 + z)) + (1/(36*(-1 + z)*z*(1 + z)))*
          (1120 + 785*z + 85*z^2 - 261*z^3 - 1217*z^4 - 536*z^5 - 
           528*Log[1 + z] - 576*z*Log[1 + z] - 48*z^2*Log[1 + z] + 
           48*z^3*Log[1 + z] + 576*z^4*Log[1 + z] + 528*z^5*Log[1 + z] - 
           216*Log[1 + z]^2 - 216*z*Log[1 + z]^2 - 216*z^2*Log[1 + z]^2 + 
           216*z^3*Log[1 + z]^2 + 216*z^4*Log[1 + z]^2 + 
           216*z^5*Log[1 + z]^2 + 216*PolyLog[2, -z] - 72*z*PolyLog[2, -z] + 
           216*z^2*PolyLog[2, -z] + 72*z^3*PolyLog[2, -z] - 
           216*z^4*PolyLog[2, -z] + 72*z^5*PolyLog[2, -z]) - 
         (2*(1 + z + z^2)^2*PolyLog[2, z])/(z*(1 + z))) - 
       (2*(-3 - 5*z - 3*z^2 + 5*z^3 + 3*z^4 + 5*z^5)*PolyLog[3, 1 - z])/
        ((-1 + z)*z*(1 + z)) + (2*(-1 - 15*z - 9*z^2 + 15*z^3 + 9*z^4 + 
          7*z^5)*PolyLog[3, z])/((-1 + z)*z*(1 + z)) - 
       (1/(54*(-1 + z)*z*(1 + z)))*(-1012 - 954*z + 961*z^2 + 1750*z^3 + 
         51*z^4 - 796*z^5 + 1188*z*D0[z] - 1188*z^3*D0[z] - 768*z*D1[z] + 
         768*z^3*D1[z] - 108*Log[1 + z]^3 - 108*z*Log[1 + z]^3 - 
         108*z^2*Log[1 + z]^3 + 108*z^3*Log[1 + z]^3 + 108*z^4*Log[1 + z]^3 + 
         108*z^5*Log[1 + z]^3 + 792*PolyLog[2, -z] + 864*z*PolyLog[2, -z] + 
         72*z^2*PolyLog[2, -z] - 72*z^3*PolyLog[2, -z] - 
         864*z^4*PolyLog[2, -z] - 792*z^5*PolyLog[2, -z] + 
         1404*PolyLog[3, -z] + 540*z*PolyLog[3, -z] + 
         1404*z^2*PolyLog[3, -z] - 540*z^3*PolyLog[3, -z] - 
         1404*z^4*PolyLog[3, -z] - 540*z^5*PolyLog[3, -z] + 
         648*PolyLog[3, z/(1 + z)] + 648*z*PolyLog[3, z/(1 + z)] + 
         648*z^2*PolyLog[3, z/(1 + z)] - 648*z^3*PolyLog[3, z/(1 + z)] - 
         648*z^4*PolyLog[3, z/(1 + z)] - 648*z^5*PolyLog[3, z/(1 + z)] + 
         216*PolyLog[3, 1 - z^2] + 216*z*PolyLog[3, 1 - z^2] + 
         216*z^2*PolyLog[3, 1 - z^2] - 216*z^3*PolyLog[3, 1 - z^2] - 
         216*z^4*PolyLog[3, 1 - z^2] - 216*z^5*PolyLog[3, 1 - z^2]) + 
       (1/\[Epsilon])*(-((Pi^2*(2 + z + 2*z^2 + 2*z^3 + z*D0[z] + z^2*D0[z]))/
           (6*z*(1 + z))) + ((-3 - 2*z + 3*z^2 + 2*z^3 + z^4)*Log[z]^2)/
          ((-1 + z)*(1 + z)) + Log[2]*(-((-33 + 40*z - 29*z^2 + 33*z^3 - 
              11*z*D0[z])/(3*z)) + 4*(1 + z)*Log[z]) - 
         (Log[z]*(-44 - 33*z - 14*z^2 - 25*z^3 + 12*Log[1 + z] + 
            24*z*Log[1 + z] + 36*z^2*Log[1 + z] + 24*z^3*Log[1 + z] + 
            12*z^4*Log[1 + z]))/(6*z*(1 + z)) - (1/(36*z*(1 + z)))*
          (-268 + 237*z + 134*z^2 - 103*z^3 + 268*z^4 - 128*z*D0[z] - 
           128*z^2*D0[z] + 72*PolyLog[2, -z] + 144*z*PolyLog[2, -z] + 
           216*z^2*PolyLog[2, -z] + 144*z^3*PolyLog[2, -z] + 
           72*z^4*PolyLog[2, -z]) + delta[1 - z]*(-(1571/216) + 
           Pi^2*(11/36 + (2*Log[2])/3) + (11*Log[2]^2)/2 + 
           (-(32/9) + Pi^2/6 - (11*Log[2])/3)*Log[Emax/En] + 
           (3*Zeta[3])/8)) - ((-19 - 9*z + 26*z^2 + 16*z^3 + 10*z^4 - 
          7*D0[z] + 7*z^2*D0[z])*Zeta[3])/((-1 + z)*(1 + z)) + 
       delta[1 - z]*((211*Pi^4)/1440 - (79*Log[2]^2)/9 - (176*Log[2]^3)/9 - 
         Log[2]^4/12 + Pi^2*(-(301/432) + (55*Log[2])/36 - 
           (25*Log[2]^2)/12) + (64/9 - Pi^2/3 + (22*Log[2])/3)*
          Log[Emax/En]^2 + (1/12)*(-253 - 24*PolyLog[4, 1/2]) + 
         Log[En/\[Mu]]*(1571/54 + Pi^2*(-(11/9) - (8*Log[2])/3) - 
           22*Log[2]^2 + (128/9 - (2*Pi^2)/3 + (44*Log[2])/3)*Log[Emax/En] - 
           (3*Zeta[3])/2) + (121*Zeta[3])/8 + Log[Emax/En]*
          (383/54 + Pi^2*(-(22/9) - (2*Log[2])/3) + Log[2]/3 - 11*Log[2]^2 + 
           (11*Zeta[3])/2) + Log[2]*(913/108 + (51*Zeta[3])/4)))

TCqISR[z_, En_] := CF*nf*TR*((4*Pi^2*(z^2 + D0[z] - z*D0[z]))/(9*(-1 + z)) + 
       (1/9)*(29 + 29*z - 64*D0[z] + 40*D1[z]) - 2*(1 + z - 2*D0[z])*
        Log[2]^2 - (2/9)*(13 + 7*z)*Log[1 - z] - ((-7 + 6*z + 5*z^2)*Log[z])/
        (9*(-1 + z)) + ((1 + z^2)*Log[z]^2)/(2*(-1 + z)) + 
       ((1/18)*(13 + 7*z - 20*D0[z]) + (2/3)*(1 + z - 2*D0[z])*Log[2] + 
         delta[1 - z]*(275/108 - Pi^2/9 - 2*Log[2]^2 + (10/9 + (4*Log[2])/3)*
            Log[Emax/En]) - ((1 + z^2)*Log[z])/(3*(-1 + z)))/\[Epsilon] + 
       Log[2]*((1/3)*(-5 + z + 4*D0[z] + 16*D1[z]) - (8/3)*(1 + z)*
          Log[1 - z] + (4*(1 + z^2)*Log[z])/(3*(-1 + z))) + 
       ((-(2/9))*(13 + 7*z - 20*D0[z]) - (8/3)*(1 + z - 2*D0[z])*Log[2] + 
         (4*(1 + z^2)*Log[z])/(3*(-1 + z)))*Log[En/\[Mu]] - 
       (4*(1 + z^2)*PolyLog[2, z])/(3*(-1 + z)) + 
       delta[1 - z]*(509/108 + Pi^2*(97/216 - (5*Log[2])/9) - 
         (265*Log[2])/54 + (59*Log[2]^2)/9 + (64*Log[2]^3)/9 + 
         (-(83/27) + (8*Pi^2)/9 - (4*Log[2])/3 + 4*Log[2]^2)*Log[Emax/En] + 
         (-(20/9) - (8*Log[2])/3)*Log[Emax/En]^2 + 
         (-(275/27) + (4*Pi^2)/9 + 8*Log[2]^2 + (-(40/9) - (16*Log[2])/3)*
            Log[Emax/En])*Log[En/\[Mu]] - (11*Zeta[3])/2)) + 
     CF^2*((11/2)*(-1 + z) - 6*(-1 + z)*Log[1 - z] + (1/2)*z*Log[z]^2 - 
       ((19 + 9*z^2)*Log[z]^3)/(12*(-1 + z)) + 
       Log[2]^2*((7/2)*(-1 + z) + (7/4)*(1 + z)*Log[z]) + 
       Pi^2*((2*z)/3 + (1/3)*(3 + 3*z - 4*D0[z])*Log[2] - 
         ((5 + 3*z^2)*Log[z])/(3*(-1 + z))) + 
       ((3/2)*(-1 + z) + (1/3)*Pi^2*delta[1 - z]*Log[2] - z*Log[z] + 
         ((3 + z^2)*Log[z]^2)/(4*(-1 + z)) + 
         Log[2]*(1 - z + (1/2)*(-1 - z)*Log[z]))/\[Epsilon] + 
       (-6*(-1 + z) + 4*z*Log[z] - ((3 + z^2)*Log[z]^2)/(-1 + z) + 
         Log[2]*(4*(-1 + z) + 2*(1 + z)*Log[z]))*Log[En/\[Mu]] - 
       4*z*PolyLog[2, z] + Log[2]*(-6*(-1 + z) + 4*(-1 + z)*Log[1 - z] + 
         (-1 + 3*z)*Log[z] - ((7 + z^2)*Log[z]^2)/(2*(-1 + z)) - 
         2*(1 + z)*PolyLog[2, z]) + Log[z]*(z - (2*(1 + z^2)*PolyLog[2, z])/
          (-1 + z)) + (2*(5 + 3*z^2)*PolyLog[3, z])/(-1 + z) - 
       (2*(5 + 3*z^2)*Zeta[3])/(-1 + z) + delta[1 - z]*
        ((-(7/6))*Pi^2*Log[2]^2 - (4/3)*Pi^2*Log[2]*Log[En/\[Mu]] + 
         8*Log[2]*Zeta[3])) + 
     CA*CF*((1/36)*(-495 - 357*z + 792*D0[z] - 512*D1[z]) + 
       (11/2)*(1 + z - 2*D0[z])*Log[2]^2 + 
       Pi^2*(-((-6 - 6*z + 25*z^2 + 22*D0[z] - 22*z*D0[z] + 12*D1[z] - 
            12*z*D1[z])/(18*(-1 + z))) - (2*(1 - D0[z] + z*D0[z])*Log[2])/
          (3*(-1 + z)) - (2*z^2*Log[1 - z])/(3*(-1 + z))) + 
       (-((2 + 11*z^2)/(8*(-1 + z))) + ((1 + z^2)*Log[1 - z])/(4*(-1 + z)))*
        Log[z]^2 + ((7 - 6*z + 25*z^2)*PolyLog[2, z])/(6*(-1 + z)) + 
       Log[z]*((-20 + 57*z + 49*z^2)/(36*(-1 + z)) + (1/2)*(-1 + z)*
          Log[1 - z] + (2*(1 + z^2)*Log[1 - z]^2)/(-1 + z) + 
         ((1 + z^2)*PolyLog[2, z])/(2*(-1 + z))) + 
       Log[1 - z]*((1/9)*(76 + 61*z) + (2*(1 + z^2)*PolyLog[2, z])/
          (-1 + z)) + Log[En/\[Mu]]*((1/9)*(76 + 61*z - 128*D0[z]) - 
         (2*Pi^2*(z^2 + D0[z] - z*D0[z]))/(3*(-1 + z)) + 
         (22/3)*(1 + z - 2*D0[z])*Log[2] + (-((2 + 11*z^2)/(3*(-1 + z))) + 
           (2*(1 + z^2)*Log[1 - z])/(-1 + z))*Log[z] + 
         (2*(1 + z^2)*PolyLog[2, z])/(-1 + z)) + 
       Log[2]*((1/6)*(1 + 7*z - 2*D0[z] - 88*D1[z]) + (22/3)*(1 + z)*
          Log[1 - z] + (-((2 + 11*z^2)/(3*(-1 + z))) + 
           (2*(1 + z^2)*Log[1 - z])/(-1 + z))*Log[z] + 
         (2*(1 + z^2)*PolyLog[2, z])/(-1 + z)) + 
       (2*(1 + z^2)*PolyLog[3, 1 - z])/(-1 + z) - ((1 + z^2)*PolyLog[3, z])/
        (2*(-1 + z)) + (1/\[Epsilon])*((1/36)*(-76 - 61*z + 128*D0[z]) + 
         (Pi^2*(z^2 + D0[z] - z*D0[z]))/(6*(-1 + z)) - 
         (11/6)*(1 + z - 2*D0[z])*Log[2] + ((2 + 11*z^2)/(12*(-1 + z)) - 
           ((1 + z^2)*Log[1 - z])/(2*(-1 + z)))*Log[z] - 
         ((1 + z^2)*PolyLog[2, z])/(2*(-1 + z)) + delta[1 - z]*
          (-(1571/216) + Pi^2*(11/36 + Log[2]/3) + (11*Log[2]^2)/2 + 
           (-(32/9) + Pi^2/6 - (11*Log[2])/3)*Log[Emax/En] + 
           (3*Zeta[3])/8)) + ((-3 + 4*z^2 + 7*D0[z] - 7*z*D0[z])*Zeta[3])/
        (-1 + z) + delta[1 - z]*((211*Pi^4)/1440 - (79*Log[2]^2)/9 - 
         (176*Log[2]^3)/9 - Log[2]^4/12 + Pi^2*(-(301/432) + (55*Log[2])/36 - 
           (11*Log[2]^2)/12) + (64/9 - Pi^2/3 + (22*Log[2])/3)*
          Log[Emax/En]^2 + (1/12)*(-253 - 24*PolyLog[4, 1/2]) + 
         Log[En/\[Mu]]*(1571/54 + Pi^2*(-(11/9) - (4*Log[2])/3) - 
           22*Log[2]^2 + (128/9 - (2*Pi^2)/3 + (44*Log[2])/3)*Log[Emax/En] - 
           (3*Zeta[3])/2) + (121*Zeta[3])/8 + 
         Log[2]*(913/108 + (19*Zeta[3])/4) + Log[Emax/En]*
          (383/54 + Pi^2*(-(22/9) - (2*Log[2])/3) + Log[2]/3 - 11*Log[2]^2 + 
           (11*Zeta[3])/2)))

TCgFSR[En_] := CF*nf*TR*(79/4 + (59*Pi^2)/54 + (323/9 - (4*Pi^2)/3)*Log[2] - 
       (911*Log[2]^2)/72 - 2*Log[2]*Log[Emax/En]^2 + 
       (3/2 + (49*Log[2])/12 + 2*Log[2]*Log[Emax/En])/\[Epsilon] + 
       (-6 - (49*Log[2])/3)*Log[En/\[Mu]] + Log[Emax/En]*
        ((4*Pi^2)/9 + (23*Log[2])/3 - (19*Log[2]^2)/3 - 
         8*Log[2]*Log[En/\[Mu]])) + CA*nf*TR*(707/108 + (3*Pi^2)/8 + 
       (304/27 - (13*Pi^2)/9)*Log[2] + (3*Log[2]^2)/4 + (64*Log[2]^3)/9 + 
       (-(20/9) - (10*Log[2])/3)*Log[Emax/En]^2 + 
       (275/108 - Pi^2/9 + (11*Log[2])/6 - 2*Log[2]^2 + 
         (10/9 + 2*Log[2])*Log[Emax/En])/\[Epsilon] + 
       (-(275/27) + (4*Pi^2)/9 - (22*Log[2])/3 + 8*Log[2]^2)*Log[En/\[Mu]] + 
       Log[Emax/En]*(-(83/27) + (8*Pi^2)/9 + (11*Log[2])/9 + (5*Log[2]^2)/3 + 
         (-(40/9) - 8*Log[2])*Log[En/\[Mu]]) - (11*Zeta[3])/2) + 
     CA^2*(-(335/8) - (83*Pi^2)/144 + (71*Pi^4)/1440 + 
       (-(169/18) - (25*Pi^2)/12)*Log[2]^2 - (176*Log[2]^3)/9 - Log[2]^4/12 + 
       (64/9 - Pi^2/3 + (22*Log[2])/3)*Log[Emax/En]^2 - 2*PolyLog[4, 1/2] + 
       (-(1895/216) + (11*Pi^2)/36 + (-(11/36) + (2*Pi^2)/3)*Log[2] + 
         (11*Log[2]^2)/2 + (-(32/9) + Pi^2/6 - (11*Log[2])/3)*Log[Emax/En] - 
         Zeta[3]/8)/\[Epsilon] + Log[En/\[Mu]]*(1895/54 - (11*Pi^2)/9 + 
         (11/9 - (8*Pi^2)/3)*Log[2] - 22*Log[2]^2 + Zeta[3]/2) + 
       (121*Zeta[3])/8 + Log[Emax/En]*(383/54 - (22*Pi^2)/9 + 
         (1/3 - (2*Pi^2)/3)*Log[2] - 11*Log[2]^2 + 
         (128/9 - (2*Pi^2)/3 + (44*Log[2])/3)*Log[En/\[Mu]] + 
         (11*Zeta[3])/2) + Log[2]*(845/108 + (187*Pi^2)/36 + (59*Zeta[3])/4))
           
TCqFSR[En_] := CF*nf*TR*(2437/216 + (169*Pi^2)/216 +
       (164/27 - (13*Pi^2)/9)*Log[2] + (22*Log[2]^2)/9 +
       (64*Log[2]^3)/9 + (-(20/9) - (8*Log[2])/3)*Log[Emax/En]^2 +
       (311/108 + (13*Log[2])/9 - 2*Log[2]^2 +
         (10/9 + (4*Log[2])/3)*Log[Emax/En])/\[Epsilon] +
       (-(311/27) - (52*Log[2])/9 + 8*Log[2]^2)*Log[En/\[Mu]] +
       Log[Emax/En]*(-(83/27) + (8*Pi^2)/9 - (4*Log[2])/3 +
         4*Log[2]^2 + (-(40/9) - (16*Log[2])/3)*Log[En/\[Mu]]) +
       (19*Zeta[3])/6) +
     CA*CF*(-(10471/288) - (889*Pi^2)/432 + (631*Pi^4)/1440 +
       (-(28/9) - (11*Pi^2)/12)*Log[2]^2 - (176*Log[2]^3)/9 -
       Log[2]^4/12 + (64/9 - Pi^2/3 + 6*Log[2])*Log[Emax/En]^2 -
       2*PolyLog[4, 1/2] +
       Log[En/\[Mu]]*(3673/108 + (85/9 - (4*Pi^2)/3)*Log[2] -
         22*Log[2]^2 - (23*Zeta[3])/2) +
       Log[2]*(-(413/36) + (179*Pi^2)/36 - (21*Zeta[3])/4) -
       (209*Zeta[3])/24 +
       (-(3673/432) + (-(85/36) + Pi^2/3)*Log[2] +
         (11*Log[2]^2)/2 +
         (-(32/9) + Pi^2/6 - (7*Log[2])/3)*Log[Emax/En] +
         (23*Zeta[3])/8)/\[Epsilon] +
       Log[Emax/En]*(383/54 - (22*Pi^2)/9 +
         (49/9 - (2*Pi^2)/3)*Log[2] - (47*Log[2]^2)/3 +
         (128/9 - (2*Pi^2)/3 + (28*Log[2])/3)*Log[En/\[Mu]] +
         (11*Zeta[3])/2)) +
     CF^2*(45/32 + (121*Pi^2)/54 - (7*Pi^4)/18 +
       (-(2951/144) - (7*Pi^2)/6)*Log[2]^2 -
       4*Log[2]*Log[Emax/En]^2 +
       Log[Emax/En]*((8*Pi^2)/9 + (46*Log[2])/3 -
         (38*Log[2]^2)/3 - 16*Log[2]*Log[En/\[Mu]]) +
       (5/16 + Pi^2/4 + (155/24 + Pi^2/3)*Log[2] +
         4*Log[2]*Log[Emax/En] - 3*Zeta[3])/\[Epsilon] +
       (39*Zeta[3])/2 +
       Log[En/\[Mu]]*(-(5/4) - Pi^2 +
         (-(155/6) - (4*Pi^2)/3)*Log[2] + 12*Zeta[3]) +
       Log[2]*(4409/72 - (16*Pi^2)/9 + 20*Zeta[3]))

